On binomial coefficients modulo squares of primes

We give elementary proofs for the Apagodu-Zeilberger-Stanton-Amdeberhan-Tauraso congruences $$\sum\limits_{n=0}^{p-1}\dbinom{2n}{n} \equiv\eta_{p}\mod p^{2},$$ $$\sum\limits_{n=0}^{rp-1}\dbinom{2n}{n} \equiv\eta_{p}\sum\limits_{n=0}^{r-1}\dbinom {2n}{n}\mod p^{2}$$ and $$\sum\limits_{n=0}^{rp-1}\sum\limits_{m=0}^{sp-1}\dbinom{n+m}{m}^{2} \equiv\eta_{p} \sum\limits_{m=0}^{r-1}\sum\limits_{n=0}^{s-1}\dbinom{n+m}{m}^2\mod p^2,$$ where $p$ is an odd prime, $r$ and $s$ are nonnegative integers, and $\eta_{p}= \begin{cases} 0, &\text{if }p\equiv0\mod 3;\\ 1, & \text{if }p\equiv1\mod 3;\\ -1, &\text{if }p\equiv2\mod 3 \end{cases}.$$

==> anc/lucascong.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{tikz}
\usepackage{needspace}
\usepackage{tabls}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Wednesday, October 03, 2018 01:20:38}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\usetikzlibrary{arrows}
\newcounter{exer}
\newcounter{exera}
\numberwithin{exer}{section}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\ihead{The Lucas and Babbage congruences}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{The Lucas and Babbage congruences}
\author{Darij Grinberg}
\date{
%TCIMACRO{\TeXButton{today}{\today}}%
%BeginExpansion
\today
%EndExpansion
}
\maketitle
\tableofcontents

\subsection{Introduction}

In this expository note, we prove the Lucas and Babbage congruences for
binomial coefficients. The proof is elementary (by induction) and functions
for arbitrary integer parameters (as opposed to merely for nonnegative
integers). Afterwards, we also prove the congruence $\sum_{l=0}^{p-1}%
l^{k}\equiv0\operatorname{mod}p$ for any prime $p$ and any $k\in\mathbb{N}$
that is not a positive multiple of $p$.

\section{The congruences}

\subsection{Binomial coefficients}

Let us first recall the standard definition of binomial
coefficients:\footnote{We use the notation $\mathbb{N}$ for the set $\left\{
0,1,2,\ldots\right\}  $.}

\begin{definition}
\label{def.binom}Let $n\in\mathbb{N}$ and $m\in\mathbb{Q}$. Then, the
\textit{binomial coefficient} $\dbinom{m}{n}$ is a rational number defined by%
\[
\dbinom{m}{n}=\dfrac{m\left(  m-1\right)  \cdots\left(  m-n+1\right)  }{n!}.
\]

\end{definition}

This definition is precisely \cite[Definition 3.1]{detnotes}.

The following properties of binomial coefficients are well-known and appear in
\cite{detnotes}:

\begin{proposition}
\label{prop.binom.00}We have%
\begin{equation}
\dbinom{m}{0}=1 \label{eq.binom.00}%
\end{equation}
for every $m\in\mathbb{Q}$.
\end{proposition}

\begin{vershort}
Proposition \ref{prop.binom.00} is \cite[Proposition 3.3 \textbf{(a)}%
]{detnotes}.
\end{vershort}

\begin{verlong}
\begin{proof}
[Proof of Proposition \ref{prop.binom.00}.]Let $m\in\mathbb{Q}$. The
definition of $\dbinom{m}{0}$ yields
\[
\dbinom{m}{0}=\dfrac{m\left(  m-1\right)  \cdots\left(  m-0+1\right)  }%
{0!}=\underbrace{\dfrac{1}{0!}}_{\substack{=1\\\text{(since }0!=1\text{)}%
}}\underbrace{\left(  m\left(  m-1\right)  \cdots\left(  m-0+1\right)
\right)  }_{=\left(  \text{empty product}\right)  =1}=1\cdot1=1.
\]
This proves Proposition \ref{prop.binom.00}.
\end{proof}
\end{verlong}

\begin{noncompile}
\begin{proposition}
\label{prop.binom.formula}We have%
\begin{equation}
\dbinom{m}{n}=\dfrac{m!}{n!\left(  m-n\right)  !} \label{eq.binom.formula}%
\end{equation}
for any $m\in\mathbb{N}$ and $n\in\mathbb{N}$ satisfying $m\geq n$.
\end{proposition}

Proposition \ref{prop.binom.formula} is \cite[Proposition 3.4]{detnotes}.
\end{noncompile}

\begin{proposition}
\label{prop.binom.0}We have
\begin{equation}
\dbinom{m}{n}=0 \label{eq.binom.0}%
\end{equation}
for every $m\in\mathbb{N}$ and $n\in\mathbb{N}$ satisfying $m<n$.
\end{proposition}

Proposition \ref{prop.binom.0} is \cite[Proposition 3.6]{detnotes}.

\begin{noncompile}
\begin{proposition}
\label{prop.binom.symm}We have%
\begin{equation}
\dbinom{m}{n}=\dbinom{m}{m-n} \label{eq.binom.symm}%
\end{equation}
for any $m\in\mathbb{N}$ and $n\in\mathbb{N}$ satisfying $m\geq n$.
\end{proposition}

Proposition \ref{prop.binom.symm} is \cite[Proposition 3.8]{detnotes}.
\end{noncompile}

\begin{proposition}
\label{prop.binom.mm}We have%
\begin{equation}
\dbinom{m}{m}=1 \label{eq.binom.mm}%
\end{equation}
for every $m\in\mathbb{N}$.
\end{proposition}

Proposition \ref{prop.binom.mm} is \cite[Proposition 3.9]{detnotes}.

\begin{proposition}
\label{prop.binom.rec}We have%
\begin{equation}
\dbinom{m}{n}=\dbinom{m-1}{n-1}+\dbinom{m-1}{n} \label{eq.binom.rec.m}%
\end{equation}
for any $m\in\mathbb{Z}$ and $n\in\left\{  1,2,3,\ldots\right\}  $.
\end{proposition}

Proposition \ref{prop.binom.rec} is a particular case of \cite[Proposition
3.11]{detnotes}.

\begin{noncompile}
\begin{proposition}
\label{prop.binom.upper-neg}We have%
\begin{equation}
\dbinom{m}{n}=\left(  -1\right)  ^{n}\dbinom{n-m-1}{n}
\label{eq.binom.upper-neg}%
\end{equation}
for any $m\in\mathbb{Z}$ and $n\in\mathbb{N}$.
\end{proposition}

Proposition \ref{prop.binom.upper-neg} is a particular case of
\cite[Proposition 3.16]{detnotes}.

\begin{corollary}
\label{cor.binom.-1}We have%
\[
\dbinom{-1}{n}=\left(  -1\right)  ^{n}%
\]
for any $n\in\mathbb{N}$.
\end{corollary}

Corollary \ref{cor.binom.-1} is \cite[Proposition 3.17]{detnotes}.
\end{noncompile}

\begin{proposition}
\label{prop.binom.int}We have $\dbinom{m}{n}\in\mathbb{Z}$ for any
$m\in\mathbb{Z}$ and $n\in\mathbb{N}$.
\end{proposition}

Proposition \ref{prop.binom.int} is \cite[Proposition 3.20]{detnotes}.

\begin{proposition}
\label{prop.vandermonde.consequences}For every $x\in\mathbb{Z}$ and
$y\in\mathbb{Z}$ and $n\in\mathbb{N}$, we have
\[
\dbinom{x+y}{n}=\sum_{k=0}^{n}\dbinom{x}{k}\dbinom{y}{n-k}.
\]

\end{proposition}

Proposition \ref{prop.vandermonde.consequences} is the so-called
\textit{Vandermonde convolution identity}, and is a particular case of
\cite[Theorem 3.29]{detnotes}.

\subsection{Negative $n$}

We have so far defined the binomial coefficient $\dbinom{m}{n}$ only for
$n\in\mathbb{N}$. For the sake of convenience, let us extend the definition of
$\dbinom{m}{n}$ to arbitrary integers $n$. To do so, we need to define
$\dbinom{m}{n}$ when $n$ is a \textbf{negative} integer. We do so in the
simplest possible way:

\begin{definition}
\label{def.binom.negative-n}Let $n$ be a negative integer. Let $m\in
\mathbb{Z}$. Then, the \textit{binomial coefficient} $\dbinom{m}{n}$ is a
rational number defined by $\dbinom{m}{n}=0$.
\end{definition}

This convention is the one used by Graham, Knuth and Patashnik in \cite{GKP}.
Other authors use other conventions.

Hence, the binomial coefficient $\dbinom{m}{n}$ is defined for all
$m\in\mathbb{Z}$ and $n\in\mathbb{Z}$. (Namely, it is defined in Definition
\ref{def.binom.negative-n} when $n$ is negative, and it is defined in
Definition \ref{def.binom} when $n$ is nonnegative.)

The following fact is easy:

\begin{proposition}
\label{prop.binom.int.neg}We have $\dbinom{m}{n}\in\mathbb{Z}$ for any
$m\in\mathbb{Z}$ and $n\in\mathbb{Z}$.
\end{proposition}

\begin{vershort}
\begin{proof}
[Proof of Proposition \ref{prop.binom.int.neg}.]When $n$ is negative,
Proposition \ref{prop.binom.int.neg} follows from $\dbinom{m}{n}=0$. Thus, we
WLOG assume that $n$ is nonnegative. Hence, $n\in\mathbb{N}$. Thus,
Proposition \ref{prop.binom.int.neg} follows from Proposition
\ref{prop.binom.int}.
\end{proof}
\end{vershort}

\begin{verlong}
\begin{proof}
[Proof of Proposition \ref{prop.binom.int.neg}.]If $n$ is negative, then
Proposition \ref{prop.binom.int.neg} holds\footnote{\textit{Proof.} Assume
that $n$ is negative. Thus, $\dbinom{m}{n}=0$ (by Definition
\ref{def.binom.negative-n}). Hence, $\dbinom{m}{n}=0\in\mathbb{Z}$. In other
words, Proposition \ref{prop.binom.int.neg} holds holds. Qed.}. Hence, for the
rest of this proof, we can WLOG assume that $n$ is not negative. Assume this.

Now, $n$ is not negative. In other words, $n$ is nonnegative. Thus,
$n\in\mathbb{N}$ (since $n\in\mathbb{Z}$). Hence, Proposition
\ref{prop.binom.int} yields $\dbinom{m}{n}\in\mathbb{Z}$. This proves
Proposition \ref{prop.binom.int.neg}.
\end{proof}
\end{verlong}

We can also extend Proposition \ref{prop.binom.rec} to arbitrary integer
values of $n$:

\begin{proposition}
\label{prop.binom.rec.neg}We have%
\[
\dbinom{m}{n}=\dbinom{m-1}{n-1}+\dbinom{m-1}{n}%
\]
for any $m\in\mathbb{Z}$ and $n\in\mathbb{Z}$.
\end{proposition}

\begin{vershort}
\begin{proof}
[Proof of Proposition \ref{prop.binom.rec.neg}.]Let $m\in\mathbb{Z}$ and
$n\in\mathbb{Z}$.\ We are in one of the following three cases:

\textit{Case 1:} We have $n<0$.

\textit{Case 2:} We have $n=0$.

\textit{Case 3:} We have $n>0$.

Let us first consider Case 1. In this case, we have $n<0$. Thus, both $n$ and
$n-1$ are negative integers. Hence, all three binomial coefficients
$\dbinom{m}{n}$, $\dbinom{m-1}{n-1}$ and $\dbinom{m-1}{n}$ equal $0$ (by
Definition \ref{def.binom.negative-n}). Therefore, the claim of Proposition
\ref{prop.binom.rec.neg} rewrites as $0=0+0$, which is clearly true. Thus,
Proposition \ref{prop.binom.rec.neg} is proven in Case 1.

Let us next consider Case 2. In this case, we have $n=0$. Hence, $n-1=-1$ is a
negative integer. Therefore, Definition \ref{def.binom.negative-n} yields
$\dbinom{m-1}{n-1}=0$. Also, from $n=0$, we obtain $\dbinom{m}{n}=\dbinom
{m}{0}=1$ and $\dbinom{m-1}{n}=\dbinom{m-1}{0}=1$. Hence,%
\[
\underbrace{\dbinom{m-1}{n-1}}_{=0}+\underbrace{\dbinom{m-1}{n}}_{=1}=1.
\]
Comparing this with $\dbinom{m}{n}=1$, we obtain $\dbinom{m}{n}=\dbinom
{m-1}{n-1}+\dbinom{m-1}{n}$. Thus, Proposition \ref{prop.binom.rec.neg} is
proven in Case 2.

Let us finally consider Case 3. In this case, we have $n>0$. Thus,
$n\in\left\{  1,2,3,\ldots\right\}  $. Hence, Proposition \ref{prop.binom.rec}
yields $\dbinom{m}{n}=\dbinom{m-1}{n-1}+\dbinom{m-1}{n}$. Thus, Proposition
\ref{prop.binom.rec.neg} is proven in Case 3.

We have now proven Proposition \ref{prop.binom.rec.neg} in each of the three
Cases 1, 2 and 3. This completes the proof.
\end{proof}
\end{vershort}

\begin{verlong}
\begin{proof}
[Proof of Proposition \ref{prop.binom.rec.neg}.]Let $m\in\mathbb{Z}$ and
$n\in\mathbb{Z}$.\ We are in one of the following three cases:

\textit{Case 1:} We have $n<0$.

\textit{Case 2:} We have $n=0$.

\textit{Case 3:} We have $n>0$.

Let us first consider Case 1. In this case, we have $n<0$. Thus, $n$ is a
negative integer (since $n\in\mathbb{Z}$). Therefore, Definition
\ref{def.binom.negative-n} yields $\dbinom{m}{n}=0$. Also, $n-1$ is a negative
integer (since $n-1<n<0$ and $n-1\in\mathbb{Z}$). Therefore, Definition
\ref{def.binom.negative-n} yields $\dbinom{m-1}{n-1}=0$. Finally, Definition
\ref{def.binom.negative-n} yields $\dbinom{m-1}{n}=0$ (since $n$ is a negative
integer). Hence,%
\[
\underbrace{\dbinom{m-1}{n-1}}_{=0}+\underbrace{\dbinom{m-1}{n}}_{=0}=0.
\]
Comparing this with $\dbinom{m}{n}=0$, we obtain $\dbinom{m}{n}=\dbinom
{m-1}{n-1}+\dbinom{m-1}{n}$. Thus, Proposition \ref{prop.binom.rec.neg} is
proven in Case 1.

Let us next consider Case 2. In this case, we have $n=0$. Hence, $n-1=0-1=-1$
is a negative integer. Therefore, Definition \ref{def.binom.negative-n} yields
$\dbinom{m-1}{n-1}=0$. Also, $n=0$. Thus, $\dbinom{m}{n}=\dbinom{m}{0}=1$ (by
Proposition \ref{prop.binom.00}). Finally, Proposition \ref{prop.binom.00}
(applied to $m-1$ instead of $m$) yields $\dbinom{m-1}{0}=1$. From $n=0$, we
now obtain $\dbinom{m-1}{n}=\dbinom{m-1}{0}=1$. Hence,%
\[
\underbrace{\dbinom{m-1}{n-1}}_{=0}+\underbrace{\dbinom{m-1}{n}}_{=1}=1.
\]
Comparing this with $\dbinom{m}{n}=1$, we obtain $\dbinom{m}{n}=\dbinom
{m-1}{n-1}+\dbinom{m-1}{n}$. Thus, Proposition \ref{prop.binom.rec.neg} is
proven in Case 2.

Let us finally consider Case 3. In this case, we have $n>0$. Thus, $n$ is a
positive integer (since $n\in\mathbb{Z}$). In other words, $n\in\left\{
1,2,3,\ldots\right\}  $. Hence, Proposition \ref{prop.binom.rec} yields
$\dbinom{m}{n}=\dbinom{m-1}{n-1}+\dbinom{m-1}{n}$. Thus, Proposition
\ref{prop.binom.rec.neg} is proven in Case 3.

We have now proven Proposition \ref{prop.binom.rec.neg} in each of the three
Cases 1, 2 and 3. Since these three Cases cover all possibilities, we thus
conclude that Proposition \ref{prop.binom.rec.neg} always holds. This proves
Proposition \ref{prop.binom.rec.neg}.
\end{proof}
\end{verlong}

\subsection{The two congruences}

Proposition \ref{prop.binom.int.neg} shows that $\dbinom{m}{n}$ is an integer
whenever $m\in\mathbb{Z}$ and $n\in\mathbb{Z}$. We shall use this fact
tacitly. It allows us to state congruences involving binomial coefficients.

Next, let us state two classical results on the behavior of binomial
coefficients modulo primes:

\begin{theorem}
\label{thm.lucas}Let $p$ be a prime. Let $a$ and $b$ be two integers. Let $c$
and $d$ be two elements of $\left\{  0,1,\ldots,p-1\right\}  $. Then,%
\[
\dbinom{ap+c}{bp+d}\equiv\dbinom{a}{b}\dbinom{c}{d}\operatorname{mod}p.
\]

\end{theorem}

Theorem \ref{thm.lucas} is known under the name of \textit{Lucas's theorem},
and is proven in many places (e.g., \cite[\S 2.1]{Mestro14} or \cite[Proof of
\S 4]{Hausne83} or \cite[proof of Lucas's theorem]{AnBeRo05} or \cite[Exercise
5.61]{GKP}) in the case when $a$ and $b$ are nonnegative integers. The
standard proof of Theorem \ref{thm.lucas} in this case uses generating
functions; it is not hard to tweak this proof so that it applies (mutatis
mutandis) in the general case as well. But we are going to give a different,
more elementary proof of Theorem \ref{thm.lucas}.

Another classical result about binomial coefficients and primes is the
following fact:

\begin{theorem}
\label{thm.p2cong}Let $p$ be a prime. Let $a$ and $b$ be two integers. Then,%
\[
\dbinom{ap}{bp}\equiv\dbinom{a}{b}\operatorname{mod}p^{2}.
\]

\end{theorem}

In the case when $a$ and $b$ are nonnegative integers, Theorem
\ref{thm.p2cong} is a known result, due to Charles Babbage (see, e.g.,
\cite[Exercise 1.14 \textbf{c}]{Stanley-EC1} or \cite[Exercise 5.62]{GKP}).
Notice that if $p\geq5$, then the modulus $p^{2}$ can be replaced by $p^{3}$
or (depending on $a$, $b$ and $p$) by even higher powers of $p$; see
\cite[(22) and (23)]{Mestro14} for the details.

We shall prove Theorem \ref{thm.p2cong} later.

\section{Proofs}

\subsection{Basic properties of binomial coefficients modulo primes}

Let us first state a simple fact:

\begin{proposition}
\label{prop.binom.p}Let $p$ be a prime. Let $k\in\left\{  1,2,\ldots
,p-1\right\}  $. Then, $p\mid\dbinom{p}{k}$.
\end{proposition}

Proposition \ref{prop.binom.p} is \cite[Corollary 5.6]{fleck} and
\cite[Theorem 13]{BenQui03}.

\begin{noncompile}
Let us state two more congruences, which we shall not use:

\begin{proposition}
\label{prop.2.1.p44.prop5}Let $p$ be a prime. Let $u$ and $v$ be two integers
such that $u\equiv v\operatorname{mod}p$. Let $k\in\left\{  0,1,\ldots
,p-1\right\}  $. Then, $\dbinom{u}{k}\equiv\dbinom{v}{k}\operatorname{mod}p$.
\end{proposition}

Proposition \ref{prop.2.1.p44.prop5} is \cite[Proposition 5.5]{fleck}.

\begin{proposition}
\label{prop.binom.p-1}Let $p$ be a prime. Let $k\in\left\{  0,1,\ldots
,p-1\right\}  $. Then,%
\[
\dbinom{p-1}{k}\equiv\left(  -1\right)  ^{k}\operatorname{mod}p.
\]

\end{proposition}

Proposition \ref{prop.binom.p-1} is \cite[Proposition 3.1]{fleck}.
\end{noncompile}

\subsection{Restating Vandermonde convolution}

Let us also derive one more simple corollary of Proposition
\ref{prop.vandermonde.consequences}:

\begin{corollary}
\label{cor.vandermonde.1}Let $x\in\mathbb{Z}$ and $y\in\mathbb{N}$ and
$n\in\mathbb{Z}$. Then,%
\begin{equation}
\dbinom{x+y}{n}=\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}.
\label{eq.cor.vandermonde.1.eq}%
\end{equation}

\end{corollary}

\begin{proof}
[Proof of Corollary \ref{cor.vandermonde.1}.]We are in one of the following
two cases:

\textit{Case 1:} We have $n<0$.

\textit{Case 2:} We have $n\geq0$.

\begin{vershort}
In Case 1, Corollary \ref{cor.vandermonde.1} is easy to check, because both
sides of (\ref{eq.cor.vandermonde.1.eq}) are $0$ in this case\footnote{Indeed,
the left-hand side of (\ref{eq.cor.vandermonde.1.eq}) is $0$ (since $n<0$),
and the right-hand side of (\ref{eq.cor.vandermonde.1.eq}) is $0$ (since each
$i\in\left\{  0,1,\ldots,y\right\}  $ satisfies $n-i\leq n<0$ and thus
$\dbinom{x}{n-i}=0$).}.
\end{vershort}

\begin{verlong}
Let us first consider Case 1. In this case, we have $n<0$. Hence, $n$ is a
negative integer (since $n<0$). Hence, $\dbinom{x+y}{n}=0$ (by Definition
\ref{def.binom.negative-n}). On the other hand, each $i\in\left\{
0,1,\ldots,y\right\}  $ satisfies
\begin{equation}
\dbinom{x}{n-i}=0 \label{pf.cor.vandermonde.1.case1.1}%
\end{equation}
\ \footnote{\textit{Proof of (\ref{pf.cor.vandermonde.1.case1.1}):} Let
$i\in\left\{  0,1,\ldots,y\right\}  $. Thus, $i\geq0$ and $i\in\mathbb{Z}$.
Now, $n-\underbrace{i}_{\geq0}\leq n<0$. Therefore, $n-i$ is a negative
integer (since $n-i\in\mathbb{Z}$ (since $n\in\mathbb{Z}$ and $i\in\mathbb{Z}%
$)). Thus, $\dbinom{x}{n-i}=0$ (by Definition \ref{def.binom.negative-n}).
This proves (\ref{pf.cor.vandermonde.1.case1.1}).}. Hence,%
\[
\sum_{i=0}^{y}\underbrace{\dbinom{x}{n-i}}_{\substack{=0\\\text{(by
(\ref{pf.cor.vandermonde.1.case1.1}))}}}\dbinom{y}{i}=\sum_{i=0}^{y}%
0\dbinom{y}{i}=0.
\]
Comparing this with $\dbinom{x+y}{n}=0$, we obtain $\dbinom{x+y}{n}=\sum
_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}$. Thus, Corollary
\ref{cor.vandermonde.1} is proven in Case 1.
\end{verlong}

Let us now consider Case 2. In this case, we have $n\geq0$. Hence,
$n\in\mathbb{N}$ (since $n\in\mathbb{Z}$).

Define a $g\in\mathbb{N}$ by $g=\max\left\{  y,n\right\}  $. Thus,
$g=\max\left\{  y,n\right\}  \geq y$ and $g=\max\left\{  y,n\right\}  \geq n$.

\begin{vershort}
We have $g\geq y\geq0$ (since $y\in\mathbb{N}$), so that $0\leq y\leq g$.
Hence, we can split the sum $\sum_{i=0}^{g}\dbinom{x}{n-i}\dbinom{y}{i}$ at
$i=y$. We thus obtain%
\begin{align}
\sum_{i=0}^{g}\dbinom{x}{n-i}\dbinom{y}{i}  &  =\sum_{i=0}^{y}\dbinom{x}%
{n-i}\dbinom{y}{i}+\sum_{i=y+1}^{g}\dbinom{x}{n-i}\underbrace{\dbinom{y}{i}%
}_{\substack{=0\\\text{(by Proposition \ref{prop.binom.0}}\\\text{(since
}y<i\text{ (since }i\geq y+1>y\text{)))}}}\nonumber\\
&  =\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}+\underbrace{\sum_{i=y+1}%
^{g}\dbinom{x}{n-i}0}_{=0}\nonumber\\
&  =\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}. \label{pf.cor.vandermonde.1.4}%
\end{align}


On the other hand, $g\geq n\geq0$, so that $0\leq n\leq g$. Hence, we can
split the sum $\sum_{i=0}^{g}\dbinom{x}{n-i}\dbinom{y}{i}$ at $i=n$. We thus
obtain%
\begin{align*}
\sum_{i=0}^{g}\dbinom{x}{n-i}\dbinom{y}{i}  &  =\sum_{i=0}^{n}\dbinom{x}%
{n-i}\dbinom{y}{i}+\sum_{i=n+1}^{g}\underbrace{\dbinom{x}{n-i}}%
_{\substack{=0\\\text{(since }n-i<0\\\text{(since }i\geq n+1>n\text{))}%
}}\dbinom{y}{i}\\
&  =\sum_{i=0}^{n}\dbinom{x}{n-i}\dbinom{y}{i}+\underbrace{\sum_{i=n+1}%
^{g}0\dbinom{y}{i}}_{=0}\\
&  =\sum_{i=0}^{n}\dbinom{x}{n-i}\dbinom{y}{i}.
\end{align*}
Comparing this with (\ref{pf.cor.vandermonde.1.4}), we find%
\begin{equation}
\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}=\sum_{i=0}^{n}\dbinom{x}%
{n-i}\dbinom{y}{i}. \label{pf.cor.vandermonde.1.5}%
\end{equation}


Proposition \ref{prop.vandermonde.consequences} yields%
\begin{align*}
\dbinom{x+y}{n}  &  =\sum_{k=0}^{n}\dbinom{x}{k}\dbinom{y}{n-k}=\sum_{i=0}%
^{n}\dbinom{x}{n-i}\underbrace{\dbinom{y}{n-\left(  n-i\right)  }}%
_{=\dbinom{y}{i}}\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{here, we have substituted }n-i\text{ for
}k\text{ in the sum}\right) \\
&  =\sum_{i=0}^{n}\dbinom{x}{n-i}\dbinom{y}{i}=\sum_{i=0}^{y}\dbinom{x}%
{n-i}\dbinom{y}{i}%
\end{align*}
(by (\ref{pf.cor.vandermonde.1.5})). This proves Corollary
\ref{cor.vandermonde.1}.
\end{vershort}

\begin{verlong}
We have $y\geq0$ (since $y\in\mathbb{N}$).

Each $i\in\left\{  y+1,y+2,\ldots,g\right\}  $ satisfies%
\begin{equation}
\dbinom{y}{i}=0 \label{pf.cor.vandermonde.1.long.3a}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.cor.vandermonde.1.long.3a}):} Let
$i\in\left\{  y+1,y+2,\ldots,g\right\}  $. Thus, $i\geq y+1>y$, so that $y<i$.
Also, $i\in\left\{  y+1,y+2,\ldots,g\right\}  \subseteq\mathbb{Z}$, so that
$i\in\mathbb{N}$ (since $i>y\geq0$). Thus, Proposition \ref{prop.binom.0}
(applied to $y$ and $i$ instead of $m$ and $n$) shows that $\dbinom{y}{i}=0$.
This proves (\ref{pf.cor.vandermonde.1.long.3a}).}.

We have $g\geq y\geq0$ (since $y\in\mathbb{N}$), so that $0\leq y\leq g$.
Hence, we can split the sum $\sum_{i=0}^{g}\dbinom{x}{n-i}\dbinom{y}{i}$ at
$i=y$. We thus obtain%
\begin{align}
\sum_{i=0}^{g}\dbinom{x}{n-i}\dbinom{y}{i}  &  =\sum_{i=0}^{y}\dbinom{x}%
{n-i}\dbinom{y}{i}+\sum_{i=y+1}^{g}\dbinom{x}{n-i}\underbrace{\dbinom{y}{i}%
}_{\substack{=0\\\text{(by (\ref{pf.cor.vandermonde.1.long.3a}))}}}\nonumber\\
&  =\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}+\underbrace{\sum_{i=y+1}%
^{g}\dbinom{x}{n-i}0}_{=0}\nonumber\\
&  =\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}.
\label{pf.cor.vandermonde.1.long.4}%
\end{align}


On the other hand, each $i\in\left\{  n+1,n+2,\ldots,g\right\}  $ satisfies%
\begin{equation}
\dbinom{x}{n-i}=0 \label{pf.cor.vandermonde.1.long.5a}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.cor.vandermonde.1.long.5a}):} Let
$i\in\left\{  n+1,n+2,\ldots,g\right\}  $. Thus, $i\geq n+1$ and
$i\in\mathbb{Z}$. From $i\geq n+1>n$, we obtain $n<i$, so that $n-i<0$. Also,
$n-i\in\mathbb{Z}$ (since $n\in\mathbb{Z}$ and $i\in\mathbb{Z}$). Thus, $n-i$
is a negative integer (since $n-i<0$). Hence, Definition
\ref{def.binom.negative-n} yields $\dbinom{x}{n-i}=0$. This proves
(\ref{pf.cor.vandermonde.1.long.5a}).}.

We have $g\geq n\geq0$, so that $0\leq n\leq g$. Hence, we can split the sum
$\sum_{i=0}^{g}\dbinom{x}{n-i}\dbinom{y}{i}$ at $i=n$. We thus obtain%
\begin{align*}
\sum_{i=0}^{g}\dbinom{x}{n-i}\dbinom{y}{i}  &  =\sum_{i=0}^{n}\dbinom{x}%
{n-i}\dbinom{y}{i}+\sum_{i=n+1}^{g}\underbrace{\dbinom{x}{n-i}}%
_{\substack{=0\\\text{(by (\ref{pf.cor.vandermonde.1.long.5a}))}}}\dbinom
{y}{i}\\
&  =\sum_{i=0}^{n}\dbinom{x}{n-i}\dbinom{y}{i}+\underbrace{\sum_{i=n+1}%
^{g}0\dbinom{y}{i}}_{=0}\\
&  =\sum_{i=0}^{n}\dbinom{x}{n-i}\dbinom{y}{i}.
\end{align*}
Comparing this with (\ref{pf.cor.vandermonde.1.long.4}), we find%
\begin{equation}
\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}=\sum_{i=0}^{n}\dbinom{x}%
{n-i}\dbinom{y}{i}. \label{pf.cor.vandermonde.1.long.5}%
\end{equation}


Proposition \ref{prop.vandermonde.consequences} yields%
\begin{align*}
\dbinom{x+y}{n}  &  =\sum_{k=0}^{n}\dbinom{x}{k}\dbinom{y}{n-k}=\sum_{i=0}%
^{n}\dbinom{x}{n-i}\underbrace{\dbinom{y}{n-\left(  n-i\right)  }%
}_{\substack{=\dbinom{y}{i}\\\text{(since }n-\left(  n-i\right)  =i\text{)}%
}}\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{here, we have substituted }n-i\text{ for
}k\text{ in the sum}\right) \\
&  =\sum_{i=0}^{n}\dbinom{x}{n-i}\dbinom{y}{i}=\sum_{i=0}^{y}\dbinom{x}%
{n-i}\dbinom{y}{i}%
\end{align*}
(by (\ref{pf.cor.vandermonde.1.long.5})). This proves Corollary
\ref{cor.vandermonde.1}.
\end{verlong}
\end{proof}

Let us state a few consequences of Corollary \ref{cor.vandermonde.1}:

\begin{corollary}
\label{cor.vandermonde.2}Let $x\in\mathbb{Z}$ and $n\in\mathbb{Z}$. Let $y$ be
a positive integer. Then,%
\[
\dbinom{x+y}{n}=\dbinom{x}{n}+\sum_{i=1}^{y-1}\dbinom{x}{n-i}\dbinom{y}%
{i}+\dbinom{x}{n-y}.
\]

\end{corollary}

\begin{vershort}
\begin{proof}
[Proof of Corollary \ref{cor.vandermonde.2}.]We know that $y$ is a positive
integer. Thus, $0$ and $y$ are two distinct elements of $\left\{
0,1,\ldots,y\right\}  $. Corollary \ref{cor.vandermonde.1} yields%
\begin{align*}
\dbinom{x+y}{n}  &  =\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}\\
&  =\underbrace{\dbinom{x}{n-0}}_{=\dbinom{x}{n}}\underbrace{\dbinom{y}{0}%
}_{\substack{=1}}+\sum_{i=1}^{y-1}\dbinom{x}{n-i}\dbinom{y}{i}+\dbinom{x}%
{n-y}\underbrace{\dbinom{y}{y}}_{\substack{=1\\\text{(by Proposition
\ref{prop.binom.mm}}\\\text{(applied to }m=y\text{))}}}\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have split off the}\\
\text{addends for }i=0\text{ and for }i=y\\
\text{from the sum (since }0\text{ and }y\text{ are two}\\
\text{distinct elements of }\left\{  0,1,\ldots,y\right\}  \text{)}%
\end{array}
\right) \\
&  =\dbinom{x}{n}+\sum_{i=1}^{y-1}\dbinom{x}{n-i}\dbinom{y}{i}+\dbinom{x}%
{n-y}.
\end{align*}
This proves Corollary \ref{cor.vandermonde.2}.
\end{proof}
\end{vershort}

\begin{verlong}
\begin{proof}
[Proof of Corollary \ref{cor.vandermonde.2}.]We have $y\in\left\{
1,2,\ldots,y\right\}  $ (since $y$ is a positive integer). Also,
$y\in\mathbb{N}$, so that $0\in\left\{  0,1,\ldots,y\right\}  $. Corollary
\ref{cor.vandermonde.1} yields%
\begin{align*}
\dbinom{x+y}{n}  &  =\sum_{i=0}^{y}\dbinom{x}{n-i}\dbinom{y}{i}%
=\underbrace{\dbinom{x}{n-0}}_{\substack{=\dbinom{x}{n}\\\text{(since
}n-0=n\text{)}}}\underbrace{\dbinom{y}{0}}_{\substack{=1\\\text{(by
Proposition \ref{prop.binom.00}}\\\text{(applied to }m=y\text{))}}}+\sum
_{i=1}^{y}\dbinom{x}{n-i}\dbinom{y}{i}\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{here, we have split off the addend for
}i=0\text{ from the sum}\right) \\
&  =\dbinom{x}{n}+\underbrace{\sum_{i=1}^{y}\dbinom{x}{n-i}\dbinom{y}{i}%
}_{\substack{=\sum_{i=1}^{y-1}\dbinom{x}{n-i}\dbinom{y}{i}+\dbinom{x}%
{n-y}\dbinom{y}{y}\\\text{(here, we have split off the addend for }i=y\text{
from the sum}\\\text{(since }y\in\left\{  1,2,\ldots,y\right\}  \text{))}}}\\
&  =\dbinom{x}{n}+\sum_{i=1}^{y-1}\dbinom{x}{n-i}\dbinom{y}{i}+\dbinom{x}%
{n-y}\underbrace{\dbinom{y}{y}}_{\substack{=1\\\text{(by Proposition
\ref{prop.binom.mm}}\\\text{(applied to }m=y\text{))}}}\\
&  =\dbinom{x}{n}+\sum_{i=1}^{y-1}\dbinom{x}{n-i}\dbinom{y}{i}+\dbinom{x}%
{n-y}.
\end{align*}
This proves Corollary \ref{cor.vandermonde.2}.
\end{proof}
\end{verlong}

\begin{corollary}
\label{cor.vandermonde.p}Let $x\in\mathbb{Z}$ and $n\in\mathbb{Z}$. Let $p$ be
a prime. Then,%
\[
\dbinom{x+p}{n}\equiv\dbinom{x}{n}+\dbinom{x}{n-p}\operatorname{mod}p.
\]

\end{corollary}

\begin{proof}
[Proof of Corollary \ref{cor.vandermonde.p}.]We have%
\begin{equation}
\dbinom{p}{i}\equiv0\operatorname{mod}p\ \ \ \ \ \ \ \ \ \ \text{for each
}i\in\left\{  1,2,\ldots,p-1\right\}  \label{pf.cor.vandermonde.p.1}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.cor.vandermonde.p.1}):} Let $i\in\left\{
1,2,\ldots,p-1\right\}  $. Proposition \ref{prop.binom.p} (applied to $k=i$)
yields $p\mid\dbinom{p}{i}$. In other words, $\dbinom{p}{i}\equiv
0\operatorname{mod}p$. This proves (\ref{pf.cor.vandermonde.p.1}).}.

The number $p$ is a prime, and thus a positive integer. Hence, Corollary
\ref{cor.vandermonde.2} (applied to $y=p$) yields%
\begin{align*}
\dbinom{x+p}{n}  &  =\dbinom{x}{n}+\sum_{i=1}^{p-1}\dbinom{x}{n-i}%
\underbrace{\dbinom{p}{i}}_{\substack{\equiv0\operatorname{mod}p\\\text{(by
(\ref{pf.cor.vandermonde.p.1}))}}}+\dbinom{x}{n-p}\\
&  \equiv\dbinom{x}{n}+\underbrace{\sum_{i=1}^{p-1}\dbinom{x}{n-i}0}%
_{=0}+\dbinom{x}{n-p}=\dbinom{x}{n}+\dbinom{x}{n-p}\operatorname{mod}p.
\end{align*}
This proves Corollary \ref{cor.vandermonde.p}.
\end{proof}

\subsection{The congruence lemma}

We now show a general lemma that helps us attack congruences involving
binomial coefficients:\footnote{We shall only use Lemma \ref{lem.cong-lem} in
the case when $N$ is a \textbf{positive} integer. For the sake of generality,
we are nevertheless stating it for arbitrary integers $N$. Make sure to
correctly interpret the notation \textquotedblleft$u\equiv v\operatorname{mod}%
N$\textquotedblright\ when $N$ is $0$: If $u$ and $v$ are two integers, then
$u\equiv v\operatorname{mod}0$ holds if and only if $u=v$.}

\begin{lemma}
\label{lem.cong-lem}Let $A:\mathbb{Z}\times\mathbb{Z}\rightarrow\mathbb{Z}$ be
any map. Let $N$ be an integer. Let $u\in\mathbb{Z}$.

Assume that the following four conditions hold:

\begin{itemize}
\item Every $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$ satisfy%
\begin{equation}
A\left(  a,b\right)  \equiv A\left(  a-1,b\right)  +A\left(  a-1,b-1\right)
\operatorname{mod}N. \label{eq.lem.cong-lem.ass1}%
\end{equation}


\item We have%
\begin{equation}
A\left(  0,0\right)  \equiv u\operatorname{mod}N. \label{eq.lem.cong-lem.ass2}%
\end{equation}


\item Every $a\in\mathbb{Z}$ and every negative $b\in\mathbb{Z}$ satisfy%
\begin{equation}
A\left(  a,b\right)  \equiv0\operatorname{mod}N. \label{eq.lem.cong-lem.ass3}%
\end{equation}


\item Every positive integer $b$ satisfies%
\begin{equation}
A\left(  0,b\right)  \equiv0\operatorname{mod}N. \label{eq.lem.cong-lem.ass4}%
\end{equation}

\end{itemize}

Then, every $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$ satisfy%
\[
A\left(  a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}N.
\]

\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.cong-lem}.]Let us first show the following fact:

\begin{statement}
\textit{Observation 1:} Let $b\in\mathbb{Z}$. We have $A\left(  0,b\right)
\equiv u\dbinom{0}{b}\operatorname{mod}N$.
\end{statement}

[\textit{Proof of Observation 1:} We are in one of the following three cases:

\textit{Case 1:} We have $b<0$.

\textit{Case 2:} We have $b=0$.

\textit{Case 3:} We have $b>0$.

Let us first consider Case 1. In this case, we have $b<0$. Thus, $b$ is a
negative integer (since $b\in\mathbb{Z}$). Hence, Definition
\ref{def.binom.negative-n} yields $\dbinom{0}{b}=0$. Thus,
$u\underbrace{\dbinom{0}{b}}_{=0}=0$, so that $0=u\dbinom{0}{b}$. But
(\ref{eq.lem.cong-lem.ass3}) (applied to $a=0$) yields $A\left(  0,b\right)
\equiv0=u\dbinom{0}{b}\operatorname{mod}N$. Thus, Observation 1 is proven in
Case 1.

\begin{vershort}
Let us now consider Case 2. In this case, we have $b=0$. Thus, $u\dbinom{0}%
{b}=u\underbrace{\dbinom{0}{0}}_{=1}=u$, so that $u=u\dbinom{0}{b}$. But
(\ref{eq.lem.cong-lem.ass2}) yields $A\left(  0,0\right)  \equiv u=u\dbinom
{0}{b}\operatorname{mod}N$. From $b=0$, we obtain $A\left(  0,\underbrace{b}%
_{=0}\right)  =A\left(  0,0\right)  \equiv u\dbinom{0}{b}\operatorname{mod}N$.
Thus, Observation 1 is proven in Case 2.
\end{vershort}

\begin{verlong}
Let us now consider Case 2. In this case, we have $b=0$. Thus, $\dbinom{0}%
{b}=\dbinom{0}{0}=1$ (by Proposition \ref{prop.binom.00} (applied to $m=0$)).
Hence, $u\underbrace{\dbinom{0}{b}}_{=1}=u$, so that $u=u\dbinom{0}{b}$. But
(\ref{eq.lem.cong-lem.ass2}) yields $A\left(  0,0\right)  \equiv u=u\dbinom
{0}{b}\operatorname{mod}N$. From $b=0$, we obtain $A\left(  0,\underbrace{b}%
_{=0}\right)  =A\left(  0,0\right)  \equiv u\dbinom{0}{b}\operatorname{mod}N$.
Thus, Observation 1 is proven in Case 2.
\end{verlong}

\begin{vershort}
Finally, let us consider Case 3. In this case, we have $b>0$. Thus,
$b\in\mathbb{N}$ and $0<b$. Hence, Proposition \ref{prop.binom.0} (applied to
$m=0$ and $n=b$) yields $\dbinom{0}{b}=0$. Hence, $u\underbrace{\dbinom{0}{b}%
}_{=0}=0$, so that $0=u\dbinom{0}{b}$. But (\ref{eq.lem.cong-lem.ass4}) yields
$A\left(  0,b\right)  \equiv0=u\dbinom{0}{b}\operatorname{mod}N$. Thus,
Observation 1 is proven in Case 3.
\end{vershort}

\begin{verlong}
Finally, let us consider Case 3. In this case, we have $b>0$. Thus, $b$ is a
positive integer (since $b\in\mathbb{Z}$), so that $b\in\mathbb{N}$. Also,
$0<b$ (since $b>0$). Hence, Proposition \ref{prop.binom.0} (applied to $m=0$
and $n=b$) yields $\dbinom{0}{b}=0$. Hence, $u\underbrace{\dbinom{0}{b}}%
_{=0}=0$, so that $0=u\dbinom{0}{b}$. But (\ref{eq.lem.cong-lem.ass4}) yields
$A\left(  0,b\right)  \equiv0=u\dbinom{0}{b}\operatorname{mod}N$. Thus,
Observation 1 is proven in Case 3.
\end{verlong}

We have now proven Observation 1 in each of the three Cases 1, 2 and 3. Since
these three Cases cover all possibilities, we thus conclude that Observation 1
always holds.]

Next, we claim the following fact:

\begin{statement}
\textit{Observation 2:} We have $A\left(  a,b\right)  \equiv u\dbinom{a}%
{b}\operatorname{mod}N$ for each $a\in\mathbb{N}$ and $b\in\mathbb{Z}$.
\end{statement}

[\textit{Proof of Observation 2:} We shall prove Observation 2 by induction
over $a$.

\textit{Induction base:} We have $A\left(  0,b\right)  \equiv u\dbinom{0}%
{b}\operatorname{mod}N$ for each $b\in\mathbb{Z}$ (according to Observation
1). In other words, Observation 2 holds for $a=0$. This completes the
induction base.

\textit{Induction step:} Let $c$ be a positive integer. Assume that
Observation 2 holds for $a=c-1$. We must prove that Observation 2 holds for
$a=c$.

We have assumed that Observation 2 holds for $a=c-1$. In other words, we have%
\begin{equation}
A\left(  c-1,b\right)  \equiv u\dbinom{c-1}{b}\operatorname{mod}%
N\ \ \ \ \ \ \ \ \ \ \text{for each }b\in\mathbb{Z}.
\label{pf.lem.cong-lem.o2.pf.indhyp}%
\end{equation}


For each $b\in\mathbb{Z}$, we have%
\begin{align}
\dbinom{c}{b}  &  =\dbinom{c-1}{b-1}+\dbinom{c-1}{b}\nonumber\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{by Proposition \ref{prop.binom.rec.neg}
(applied to }m=c\text{ and }n=b\text{)}\right) \nonumber\\
&  =\dbinom{c-1}{b}+\dbinom{c-1}{b-1}. \label{pf.lem.cong-lem.o2.pf.1}%
\end{align}


Now, for each $b\in\mathbb{Z}$, we have%
\begin{align*}
A\left(  c,b\right)   &  \equiv\underbrace{A\left(  c-1,b\right)
}_{\substack{\equiv u\dbinom{c-1}{b}\operatorname{mod}N\\\text{(by
(\ref{pf.lem.cong-lem.o2.pf.indhyp}))}}}+\underbrace{A\left(  c-1,b-1\right)
}_{\substack{\equiv u\dbinom{c-1}{b-1}\operatorname{mod}N\\\text{(by
(\ref{pf.lem.cong-lem.o2.pf.indhyp})}\\\text{(applied to }b-1\text{ instead of
}b\text{))}}}\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{by (\ref{eq.lem.cong-lem.ass1}) (applied
to }a=c\text{)}\right) \\
&  \equiv u\dbinom{c-1}{b}+u\dbinom{c-1}{b-1}=u\underbrace{\left(
\dbinom{c-1}{b}+\dbinom{c-1}{b-1}\right)  }_{\substack{=\dbinom{c}%
{b}\\\text{(by (\ref{pf.lem.cong-lem.o2.pf.1}))}}}\\
&  =u\dbinom{c}{b}\operatorname{mod}N.
\end{align*}
In other words, Observation 2 holds for $a=c$. This completes the induction
step. Thus, Observation 2 is proven.]

Our next step shall be to prove the following fact:

\begin{statement}
\textit{Observation 3:} Let $h\in\mathbb{N}$. We have $A\left(  a,b\right)
\equiv u\dbinom{a}{b}\operatorname{mod}N$ for each $a\in\mathbb{Z}$ and
$b\in\mathbb{Z}$ satisfying $b-a<h$.
\end{statement}

[\textit{Proof of Observation 3:} We shall prove Observation 3 by induction
over $h$:

\begin{vershort}
\textit{Induction base:} We have $A\left(  a,b\right)  \equiv u\dbinom{a}%
{b}\operatorname{mod}N$ for each $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$
satisfying $b-a<0$\ \ \ \ \footnote{\textit{Proof.} Let $a\in\mathbb{Z}$ and
$b\in\mathbb{Z}$ be such that $b-a<0$. We must prove that $A\left(
a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}N$.
\par
If $a\in\mathbb{N}$, then this follows immediately from Observation 2. Thus,
for the rest of this proof, we WLOG assume that we don't have $a\in\mathbb{N}%
$. Hence, $a\notin\mathbb{N}$. Combining $a\in\mathbb{Z}$ with $a\notin%
\mathbb{N}$, we obtain $a\in\mathbb{Z}\setminus\mathbb{N}=\left\{
-1,-2,-3,\ldots\right\}  $. Hence, $a<0$. But from $b-a<0$, we obtain $b<a<0$.
Thus, $b$ is a negative integer (since $b\in\mathbb{Z}$). Therefore,
Definition \ref{def.binom.negative-n} yields $\dbinom{a}{b}=0$. Hence,
$u\underbrace{\dbinom{a}{b}}_{=0}=0$, so that $0=u\dbinom{a}{b}$. But
(\ref{eq.lem.cong-lem.ass3}) yields $A\left(  a,b\right)  \equiv0=u\dbinom
{a}{b}\operatorname{mod}N$. Hence, we have proven that $A\left(  a,b\right)
\equiv u\dbinom{a}{b}\operatorname{mod}N$. Qed.}. In other words, Observation
3 holds for $h=0$. This completes the induction base.
\end{vershort}

\begin{verlong}
\textit{Induction base:} We have $A\left(  a,b\right)  \equiv u\dbinom{a}%
{b}\operatorname{mod}N$ for each $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$
satisfying $b-a<0$\ \ \ \ \footnote{\textit{Proof.} Let $a\in\mathbb{Z}$ and
$b\in\mathbb{Z}$ be such that $b-a<0$. We must prove that $A\left(
a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}N$.
\par
If $a\in\mathbb{N}$, then this follows immediately from Observation 2. Thus,
for the rest of this proof, we can WLOG assume that we don't have
$a\in\mathbb{N}$. Assume this.
\par
We have $a\notin\mathbb{N}$ (since we don't have $a\in\mathbb{N}$). Combining
$a\in\mathbb{Z}$ with $a\notin\mathbb{N}$, we obtain $a\in\mathbb{Z}%
\setminus\mathbb{N}=\left\{  -1,-2,-3,\ldots\right\}  $. Hence, $a<0$. But
from $b-a<0$, we obtain $b<a<0$. Thus, $b$ is a negative integer (since
$b\in\mathbb{Z}$). Therefore, Definition \ref{def.binom.negative-n} yields
$\dbinom{a}{b}=0$. Hence, $u\underbrace{\dbinom{a}{b}}_{=0}=0$, so that
$0=u\dbinom{a}{b}$. But (\ref{eq.lem.cong-lem.ass3}) yields $A\left(
a,b\right)  \equiv0=u\dbinom{a}{b}\operatorname{mod}N$. Hence, we have proven
that $A\left(  a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}N$. Qed.}.
In other words, Observation 3 holds for $h=0$. This completes the induction base.
\end{verlong}

\textit{Induction step:} Let $g\in\mathbb{N}$. Assume that Observation 3 holds
for $h=g$. We must prove that Observation 3 holds for $h=g+1$.

We have assumed that Observation 3 holds for $h=g$. In other words, we have%
\begin{align}
&  A\left(  a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}%
N\ \ \ \ \ \ \ \ \ \ \text{for each }a\in\mathbb{Z}\text{ and }b\in
\mathbb{Z}\nonumber\\
&
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \text{satisfying
}b-a<g. \label{pf.lem.cong-lem.o3.pf.indhyp}%
\end{align}


Now, let $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$ be such that $b-a<g+1$. Then,
(\ref{eq.lem.cong-lem.ass1}) (applied to $a+1$ instead of $a$) shows that%
\begin{align*}
A\left(  a+1,b\right)   &  \equiv A\left(  \underbrace{\left(  a+1\right)
-1}_{=a},b\right)  +A\left(  \underbrace{\left(  a+1\right)  -1}%
_{=a},b-1\right) \\
&  =A\left(  a,b\right)  +A\left(  a,b-1\right)  \operatorname{mod}N.
\end{align*}
Hence,%
\begin{equation}
A\left(  a,b\right)  \equiv A\left(  a+1,b\right)  -A\left(  a,b-1\right)
\operatorname{mod}N. \label{pf.lem.cong-lem.o3.pf.1}%
\end{equation}


Also, Proposition \ref{prop.binom.rec.neg} (applied to $m=a+1$ and $n=b$)
yields%
\begin{align*}
\dbinom{a+1}{b}  &  =\dbinom{\left(  a+1\right)  -1}{b-1}+\dbinom{\left(
a+1\right)  -1}{b}=\dbinom{a}{b-1}+\dbinom{a}{b}\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{since }\left(  a+1\right)  -1=a\right) \\
&  =\dbinom{a}{b}+\dbinom{a}{b-1}.
\end{align*}
Hence,%
\begin{equation}
\dbinom{a}{b}=\dbinom{a+1}{b}-\dbinom{a}{b-1}. \label{pf.lem.cong-lem.o3.pf.2}%
\end{equation}


But $b-\left(  a+1\right)  =\underbrace{b-a}_{<g+1}-1<g+1-1=g$. Hence, we can
apply (\ref{pf.lem.cong-lem.o3.pf.indhyp}) to $a+1$ instead of $a$. We thus
obtain%
\[
A\left(  a+1,b\right)  \equiv u\dbinom{a+1}{b}\operatorname{mod}N.
\]


Also, $\left(  b-1\right)  -a=\underbrace{b-a}_{<g+1}-1<g+1-1=g$. Hence, we
can apply (\ref{pf.lem.cong-lem.o3.pf.indhyp}) to $b-1$ instead of $b$. We
thus obtain%
\[
A\left(  a,b-1\right)  \equiv u\dbinom{a}{b-1}\operatorname{mod}N.
\]


Thus, (\ref{pf.lem.cong-lem.o3.pf.1}) becomes%
\begin{align*}
A\left(  a,b\right)   &  \equiv\underbrace{A\left(  a+1,b\right)  }_{\equiv
u\dbinom{a+1}{b}\operatorname{mod}N}-\underbrace{A\left(  a,b-1\right)
}_{\equiv u\dbinom{a}{b-1}\operatorname{mod}N}\\
&  \equiv u\dbinom{a+1}{b}-u\dbinom{a}{b-1}=u\underbrace{\left(  \dbinom
{a+1}{b}-\dbinom{a}{b-1}\right)  }_{\substack{=\dbinom{a}{b}\\\text{(by
(\ref{pf.lem.cong-lem.o3.pf.2}))}}}=u\dbinom{a}{b}\operatorname{mod}N.
\end{align*}


Now, forget that we fixed $a$ and $b$. We thus have shown that we have
$A\left(  a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}N$ for each
$a\in\mathbb{Z}$ and $b\in\mathbb{Z}$ satisfying $b-a<g+1$. In other words,
Observation 3 holds for $h=g+1$. This completes the induction step. Thus,
Observation 3 is proven.]

Now, let $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$ be arbitrary. We must prove
that $A\left(  a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}N$.

Define $h\in\mathbb{Z}$ by $h=\max\left\{  0,b-a+1\right\}  $. Thus,
$h=\max\left\{  0,b-a+1\right\}  \geq0$, so that $h\in\mathbb{N}$ (since
$h\in\mathbb{Z}$). Also, $h=\max\left\{  0,b-a+1\right\}  \geq b-a+1>b-a$, so
that $b-a<h$. Hence, Observation 3 shows that we have $A\left(  a,b\right)
\equiv u\dbinom{a}{b}\operatorname{mod}N$. This completes the proof of Lemma
\ref{lem.cong-lem}.
\end{proof}

\subsection{Proof of the Lucas theorem}

We are now ready to prove Theorem \ref{thm.lucas}:

\begin{proof}
[Proof of Theorem \ref{thm.lucas}.]Let us forget that we fixed $a$ and $b$.

Define an integer $u\in\mathbb{Z}$ by $u=\dbinom{c}{d}$. Define a map
$A:\mathbb{Z}\times\mathbb{Z}\rightarrow\mathbb{Z}$ by%
\[
\left(  A\left(  a,b\right)  =\dbinom{ap+c}{bp+d}\ \ \ \ \ \ \ \ \ \ \text{for
each }\left(  a,b\right)  \in\mathbb{Z}\times\mathbb{Z}\right)  .
\]


\begin{verlong}
(This is well-defined, because each $\left(  a,b\right)  \in\mathbb{Z}%
\times\mathbb{Z}$ satisfies $\dbinom{ap+c}{bp+d}\in\mathbb{Z}$ (by Proposition
\ref{prop.binom.int.neg} (applied to $m=ap+c$ and $n=bp+d$)).)
\end{verlong}

Let us now prove some properties of the map $A$:

\begin{statement}
\textit{Observation 1:} Every $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$ satisfy%
\[
A\left(  a,b\right)  \equiv A\left(  a-1,b\right)  +A\left(  a-1,b-1\right)
\operatorname{mod}p.
\]

\end{statement}

[\textit{Proof of Observation 1:} Let $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$.
Then, the definition of $A$ yields%
\begin{equation}
A\left(  a-1,b\right)  =\dbinom{\left(  a-1\right)  p+c}{bp+d}.
\label{pf.thm.lucas.o1.pf.1}%
\end{equation}
Also, the definition of $A$ yields%
\begin{equation}
A\left(  a-1,b-1\right)  =\dbinom{\left(  a-1\right)  p+c}{\left(  b-1\right)
p+d}=\dbinom{\left(  a-1\right)  p+c}{bp+d-p} \label{pf.thm.lucas.o1.pf.2}%
\end{equation}
(since $\left(  b-1\right)  p+d=bp+d-p$).

Corollary \ref{cor.vandermonde.p} (applied to $x=\left(  a-1\right)  p+c$ and
$n=bp+d$) yields%
\begin{align}
\dbinom{\left(  a-1\right)  p+c+p}{bp+d}  &  \equiv\underbrace{\dbinom{\left(
a-1\right)  p+c}{bp+d}}_{\substack{=A\left(  a-1,b\right)  \\\text{(by
(\ref{pf.thm.lucas.o1.pf.1}))}}}+\underbrace{\dbinom{\left(  a-1\right)
p+c}{bp+d-p}}_{\substack{=A\left(  a-1,b-1\right)  \\\text{(by
(\ref{pf.thm.lucas.o1.pf.2}))}}}\nonumber\\
&  =A\left(  a-1,b\right)  +A\left(  a-1,b-1\right)  \operatorname{mod}p.
\label{pf.thm.lucas.o1.pf.3}%
\end{align}
\ Now, the definition of $A$ yields%
\begin{align*}
A\left(  a,b\right)   &  =\dbinom{ap+c}{bp+d}=\dbinom{\left(  a-1\right)
p+c+p}{bp+d}\ \ \ \ \ \ \ \ \ \ \left(  \text{since }ap+c=\left(  a-1\right)
p+c+p\right) \\
&  \equiv A\left(  a-1,b\right)  +A\left(  a-1,b-1\right)  \operatorname{mod}p
\end{align*}
(by (\ref{pf.thm.lucas.o1.pf.3})). This proves Observation 1.]

\begin{statement}
\textit{Observation 2:} We have $A\left(  0,0\right)  \equiv
u\operatorname{mod}p$.
\end{statement}

[\textit{Proof of Observation 2:} The definition of $A$ yields
\begin{align*}
A\left(  0,0\right)   &  =\dbinom{0p+c}{0p+d}=\dbinom{c}{d}%
\ \ \ \ \ \ \ \ \ \ \left(  \text{since }0p+c=c\text{ and }0p+d=d\right) \\
&  =u\ \ \ \ \ \ \ \ \ \ \left(  \text{since }u=\dbinom{c}{d}\right) \\
&  \equiv u\operatorname{mod}p.
\end{align*}
This proves Observation 2.]

\begin{statement}
\textit{Observation 3:} Every $a\in\mathbb{Z}$ and every negative
$b\in\mathbb{Z}$ satisfy%
\[
A\left(  a,b\right)  \equiv0\operatorname{mod}p.
\]

\end{statement}

[\textit{Proof of Observation 3:} Let $a\in\mathbb{Z}$. Let $b\in\mathbb{Z}$
be negative. Then, $bp+d$ is a negative integer\footnote{\textit{Proof.} We
have $d\in\left\{  0,1,\ldots,p-1\right\}  $, so that $d\leq p-1<p$. But $b$
is a negative integer (since $b\in\mathbb{Z}$ is negative); hence,
$b\in\left\{  -1,-2,-3,\ldots\right\}  $, so that $b\leq-1$. Hence,
$bp\leq\left(  -1\right)  p$ (since $p$ is positive). Thus, $\underbrace{bp}%
_{\leq\left(  -1\right)  p}+\underbrace{d}_{<p}<\left(  -1\right)  p+p=0$.
Therefore, $bp+d$ is a negative integer (since $bp+d\in\mathbb{Z}$). Qed.}.
Hence, Definition \ref{def.binom.negative-n} yields $\dbinom{ap+c}{bp+d}=0$.
Now, the definition of $A$ yields%
\[
A\left(  a,b\right)  =\dbinom{ap+c}{bp+d}=0\equiv0\operatorname{mod}p.
\]
This proves Observation 3.]

\begin{statement}
\textit{Observation 4:} Every positive integer $b$ satisfies%
\[
A\left(  0,b\right)  \equiv0\operatorname{mod}p.
\]

\end{statement}

[\textit{Proof of Observation 4:} Let $b$ be a positive integer. Thus, $b>0$.
Also, $d\in\left\{  0,1,\ldots,p-1\right\}  $, so that $d\geq0$. Hence,
$\underbrace{b}_{>0}\underbrace{p}_{>0}+\underbrace{d}_{\geq0}>0$. Thus,
$bp+d$ is a positive integer (since $bp+d\in\mathbb{Z}$), so that
$bp+d\in\mathbb{N}$. Also, $c\in\left\{  0,1,\ldots,p-1\right\}
\subseteq\mathbb{N}$. Moreover, $b>0$, so that $b\geq1$ (since $b$ is an
integer). Using $p>0$, we thus find $\underbrace{b}_{\geq1}p\geq p$. But
$c\in\left\{  0,1,\ldots,p-1\right\}  $, so that $c\leq p-1<p$. Hence, $p>c$.

Now, $bp+\underbrace{d}_{\geq0}\geq bp\geq p>c$, so that $c<bp+d$. Hence,
Proposition \ref{prop.binom.0} (applied to $m=c$ and $n=bp+d$) yields
$\dbinom{c}{bp+d}=0$.

Now, the definition of $A$ yields%
\begin{align*}
A\left(  0,b\right)   &  =\dbinom{0p+c}{bp+d}=\dbinom{c}{bp+d}%
\ \ \ \ \ \ \ \ \ \ \left(  \text{since }0p+c=c\right) \\
&  =0\equiv0\operatorname{mod}p.
\end{align*}
This proves Observation 4.]

We have now proven the four Observations 1, 2, 3 and 4. In other words, the
four conditions in Lemma \ref{lem.cong-lem} hold if we set $N=p$. Thus, Lemma
\ref{lem.cong-lem} (applied to $N=p$) yields that every $a\in\mathbb{Z}$ and
$b\in\mathbb{Z}$ satisfy%
\begin{equation}
A\left(  a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}p.
\label{pf.thm.lucas.at}%
\end{equation}


Now, let $a$ and $b$ be two integers. Thus, $a\in\mathbb{Z}$ and
$b\in\mathbb{Z}$. Hence, (\ref{pf.thm.lucas.at}) yields%
\[
A\left(  a,b\right)  \equiv\underbrace{u}_{=\dbinom{c}{d}}\dbinom{a}%
{b}=\dbinom{c}{d}\dbinom{a}{b}=\dbinom{a}{b}\dbinom{c}{d}\operatorname{mod}p.
\]
In view of%
\[
A\left(  a,b\right)  =\dbinom{ap+c}{bp+d}\ \ \ \ \ \ \ \ \ \ \left(  \text{by
the definition of }A\right)  ,
\]
this rewrites as%
\[
\dbinom{ap+c}{bp+d}\equiv\dbinom{a}{b}\dbinom{c}{d}\operatorname{mod}p.
\]
This proves Theorem \ref{thm.lucas}.
\end{proof}

\subsection{Two lemmas for Babbage's theorem}

Before we start proving Theorem \ref{thm.p2cong}, let us show two more
auxiliary results. The first one is a consequence of Theorem \ref{thm.lucas}:

\begin{lemma}
\label{lem.lucas1}Let $p$ be a prime. Let $r\in\mathbb{Z}$ and $s\in
\mathbb{Z}$. Let $k\in\left\{  1,2,\ldots,p-1\right\}  $. Then, $p\mid
\dbinom{rp}{sp+k}$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.lucas1}.]From $k\in\left\{  1,2,\ldots,p-1\right\}
$, we conclude that $k$ is a positive integer. Thus, $k>0$. Hence, $0<k$.
Also, $k\in\left\{  1,2,\ldots,p-1\right\}  \subseteq\mathbb{N}$. Thus,
Proposition \ref{prop.binom.0} (applied to $m=0$ and $n=k$) yields $\dbinom
{0}{k}=0$.

We have $k\in\left\{  1,2,\ldots,p-1\right\}  \subseteq\left\{  0,1,\ldots
,p-1\right\}  $. Also, $0\in\left\{  0,1,\ldots,p-1\right\}  $ (since
$p-1\in\mathbb{N}$ (since $p$ is a positive integer)). Thus, Theorem
\ref{thm.lucas} (applied to $a=r$, $b=s$, $c=0$ and $d=k$) yields%
\[
\dbinom{rp+0}{sp+k}\equiv\dbinom{r}{s}\underbrace{\dbinom{0}{k}}%
_{=0}=0\operatorname{mod}p.
\]
In other words, $p\mid\dbinom{rp+0}{sp+k}$. In view of $rp+0=rp$, this
rewrites as $p\mid\dbinom{rp}{sp+k}$. Hence, Lemma \ref{lem.lucas1} is proven.
\end{proof}

The next auxiliary result is similar to Corollary \ref{cor.vandermonde.p}, and
also follows from Corollary \ref{cor.vandermonde.2}:

\begin{corollary}
\label{cor.vandermonde.p2}Let $r\in\mathbb{Z}$ and $b\in\mathbb{Z}$. Let $p$
be a prime. Then,%
\[
\dbinom{\left(  r+1\right)  p}{bp}\equiv\dbinom{rp}{bp}+\dbinom{rp}{\left(
b-1\right)  p}\operatorname{mod}p^{2}.
\]

\end{corollary}

\begin{proof}
[Proof of Corollary \ref{cor.vandermonde.p2}.]We have%
\begin{equation}
\dbinom{rp}{bp-i}\dbinom{p}{i}\equiv0\operatorname{mod}p^{2}%
\ \ \ \ \ \ \ \ \ \ \text{for each }i\in\left\{  1,2,\ldots,p-1\right\}
\label{pf.cor.vandermonde.p2.1}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.cor.vandermonde.p2.1}):} Let $i\in\left\{
1,2,\ldots,p-1\right\}  $. Proposition \ref{prop.binom.p} (applied to $k=i$)
yields $p\mid\dbinom{p}{i}$. In other words, there exists an $x\in\mathbb{Z}$
such that $\dbinom{p}{i}=px$. Consider this $x$.
\par
On the other hand, from $i\in\left\{  1,2,\ldots,p-1\right\}  $, we obtain
$p-i\in\left\{  1,2,\ldots,p-1\right\}  $. Hence, Lemma \ref{lem.lucas1}
(applied to $s=b-1$ and $k=p-i$) yields $p\mid\dbinom{rp}{\left(  b-1\right)
p+p-i}=\dbinom{rp}{bp-i}$ (since $\left(  b-1\right)  p+p-i=bp-i$). In other
words, there exists a $y\in\mathbb{Z}$ such that $\dbinom{rp}{bp-i}=py$.
Consider this $y$.
\par
We have%
\[
\underbrace{\dbinom{rp}{bp-i}}_{=py}\underbrace{\dbinom{p}{i}}_{=px}%
=pypx=p^{2}xy\equiv0\operatorname{mod}p^{2}.
\]
This proves (\ref{pf.cor.vandermonde.p2.1}).}.

The number $p$ is a prime, and thus a positive integer. Hence, Corollary
\ref{cor.vandermonde.2} (applied to $x=rp$, $y=p$ and $n=bp$) yields%
\begin{align*}
\dbinom{rp+p}{bp}  &  =\dbinom{rp}{bp}+\sum_{i=1}^{p-1}\underbrace{\dbinom
{rp}{bp-i}\dbinom{p}{i}}_{\substack{\equiv0\operatorname{mod}p^{2}\\\text{(by
(\ref{pf.cor.vandermonde.p2.1}))}}}+\underbrace{\dbinom{rp}{bp-p}%
}_{\substack{=\dbinom{rp}{\left(  b-1\right)  p}\\\text{(since }bp-p=\left(
b-1\right)  p\text{)}}}\\
&  \equiv\dbinom{rp}{bp}+\underbrace{\sum_{i=1}^{p-1}0}_{=0}+\dbinom
{rp}{\left(  b-1\right)  p}=\dbinom{rp}{bp}+\dbinom{rp}{\left(  b-1\right)
p}\operatorname{mod}p^{2}.
\end{align*}
In view of $rp+p=\left(  r+1\right)  p$, this rewrites as%
\[
\dbinom{\left(  r+1\right)  p}{bp}\equiv\dbinom{rp}{bp}+\dbinom{rp}{\left(
b-1\right)  p}\operatorname{mod}p^{2}.
\]
This proves Corollary \ref{cor.vandermonde.p2}.
\end{proof}

\subsection{Proof of Babbage's theorem}

We are now ready to prove Theorem \ref{thm.p2cong}:

\begin{proof}
[Proof of Theorem \ref{thm.p2cong}.]Let us forget that we fixed $a$ and $b$.

Define an integer $u\in\mathbb{Z}$ by $u=1$. Define a map $A:\mathbb{Z}%
\times\mathbb{Z}\rightarrow\mathbb{Z}$ by%
\[
\left(  A\left(  a,b\right)  =\dbinom{ap}{bp}\ \ \ \ \ \ \ \ \ \ \text{for
each }\left(  a,b\right)  \in\mathbb{Z}\times\mathbb{Z}\right)  .
\]


\begin{verlong}
(This is well-defined, because each $\left(  a,b\right)  \in\mathbb{Z}%
\times\mathbb{Z}$ satisfies $\dbinom{ap}{bp}\in\mathbb{Z}$ (by Proposition
\ref{prop.binom.int.neg} (applied to $m=ap$ and $n=bp$)).)
\end{verlong}

Let us now prove some properties of the map $A$:

\begin{statement}
\textit{Observation 1:} Every $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$ satisfy%
\[
A\left(  a,b\right)  \equiv A\left(  a-1,b\right)  +A\left(  a-1,b-1\right)
\operatorname{mod}p^{2}.
\]

\end{statement}

[\textit{Proof of Observation 1:} Let $a\in\mathbb{Z}$ and $b\in\mathbb{Z}$.
Then, the definition of $A$ yields%
\begin{equation}
A\left(  a-1,b\right)  =\dbinom{\left(  a-1\right)  p}{bp}.
\label{pf.thm.p2cong.o1.pf.1}%
\end{equation}
Also, the definition of $A$ yields%
\begin{equation}
A\left(  a-1,b-1\right)  =\dbinom{\left(  a-1\right)  p}{\left(  b-1\right)
p}. \label{pf.thm.p2cong.o1.pf.2}%
\end{equation}


Corollary \ref{cor.vandermonde.p2} (applied to $r=a-1$) yields%
\begin{align}
\dbinom{\left(  \left(  a-1\right)  +1\right)  p}{bp}  &  \equiv
\underbrace{\dbinom{\left(  a-1\right)  p}{bp}}_{\substack{=A\left(
a-1,b\right)  \\\text{(by (\ref{pf.thm.p2cong.o1.pf.1}))}}%
}+\underbrace{\dbinom{\left(  a-1\right)  p}{\left(  b-1\right)  p}%
}_{\substack{=A\left(  a-1,b-1\right)  \\\text{(by
(\ref{pf.thm.p2cong.o1.pf.2}))}}}\nonumber\\
&  =A\left(  a-1,b\right)  +A\left(  a-1,b-1\right)  \operatorname{mod}p^{2}.
\label{pf.thm.p2cong.o1.pf.3}%
\end{align}
\ Now, the definition of $A$ yields%
\begin{align*}
A\left(  a,b\right)   &  =\dbinom{ap}{bp}=\dbinom{\left(  \left(  a-1\right)
+1\right)  p}{bp}\ \ \ \ \ \ \ \ \ \ \left(  \text{since }a=\left(
a-1\right)  +1\right) \\
&  \equiv A\left(  a-1,b\right)  +A\left(  a-1,b-1\right)  \operatorname{mod}%
p^{2}%
\end{align*}
(by (\ref{pf.thm.p2cong.o1.pf.3})). This proves Observation 1.]

\begin{statement}
\textit{Observation 2:} We have $A\left(  0,0\right)  \equiv
u\operatorname{mod}p^{2}$.
\end{statement}

\begin{vershort}
[\textit{Proof of Observation 2:} The definition of $A$ yields
\[
A\left(  0,0\right)  =\dbinom{0p}{0p}=\dbinom{0}{0}=1=u\equiv
u\operatorname{mod}p^{2}.
\]
This proves Observation 2.]
\end{vershort}

\begin{verlong}
[\textit{Proof of Observation 2:} The definition of $A$ yields
\begin{align*}
A\left(  0,0\right)   &  =\dbinom{0p}{0p}=\dbinom{0}{0}%
\ \ \ \ \ \ \ \ \ \ \left(  \text{since }0p=0\text{ and }0p=0\right) \\
&  =1\ \ \ \ \ \ \ \ \ \ \left(  \text{by Proposition \ref{prop.binom.00}
(applied to }m=0\text{)}\right) \\
&  =u\equiv u\operatorname{mod}p^{2}.
\end{align*}
This proves Observation 2.]
\end{verlong}

\begin{statement}
\textit{Observation 3:} Every $a\in\mathbb{Z}$ and every negative
$b\in\mathbb{Z}$ satisfy%
\[
A\left(  a,b\right)  \equiv0\operatorname{mod}p^{2}.
\]

\end{statement}

\begin{vershort}
[\textit{Proof of Observation 3:} Let $a\in\mathbb{Z}$. Let $b\in\mathbb{Z}$
be negative. Then, $bp$ is a negative integer (since $b$ is negative but $p$
is positive). Hence, Definition \ref{def.binom.negative-n} yields $\dbinom
{ap}{bp}=0$. Now, the definition of $A$ yields%
\[
A\left(  a,b\right)  =\dbinom{ap}{bp}=0\equiv0\operatorname{mod}p^{2}.
\]
This proves Observation 3.]
\end{vershort}

\begin{verlong}
[\textit{Proof of Observation 3:} Let $a\in\mathbb{Z}$. Let $b\in\mathbb{Z}$
be negative. Then, $bp$ is a negative integer\footnote{\textit{Proof.} We have
$b<0$ (since $b$ is negative). Since $p$ is positive, we thus have $bp<0p=0$.
Thus, $bp$ is a negative integer (since $bp\in\mathbb{Z}$). Qed.}. Hence,
Definition \ref{def.binom.negative-n} yields $\dbinom{ap}{bp}=0$. Now, the
definition of $A$ yields%
\[
A\left(  a,b\right)  =\dbinom{ap}{bp}=0\equiv0\operatorname{mod}p^{2}.
\]
This proves Observation 3.]
\end{verlong}

\begin{statement}
\textit{Observation 4:} Every positive integer $b$ satisfies%
\[
A\left(  0,b\right)  \equiv0\operatorname{mod}p^{2}.
\]

\end{statement}

[\textit{Proof of Observation 4:} Let $b$ be a positive integer. Thus, $b>0$.
Hence, $bp>0$ (since $p$ is positive). Thus, $bp$ is a positive integer (since
$bp\in\mathbb{Z}$), so that $bp\in\mathbb{N}$. Moreover, $0<bp$ (since
$bp>0$). Hence, Proposition \ref{prop.binom.0} (applied to $m=0$ and $n=bp$)
yields $\dbinom{0}{bp}=0$.

Now, the definition of $A$ yields%
\begin{align*}
A\left(  0,b\right)   &  =\dbinom{0p}{bp}=\dbinom{0}{bp}%
\ \ \ \ \ \ \ \ \ \ \left(  \text{since }0p=0\right) \\
&  =0\equiv0\operatorname{mod}p^{2}.
\end{align*}
This proves Observation 4.]

We have now proven the four Observations 1, 2, 3 and 4. In other words, the
four conditions in Lemma \ref{lem.cong-lem} hold if we set $N=p^{2}$. Thus,
Lemma \ref{lem.cong-lem} (applied to $N=p^{2}$) yields that every
$a\in\mathbb{Z}$ and $b\in\mathbb{Z}$ satisfy%
\begin{equation}
A\left(  a,b\right)  \equiv u\dbinom{a}{b}\operatorname{mod}p^{2}.
\label{pf.thm.p2cong.at}%
\end{equation}


Now, let $a$ and $b$ be two integers. Thus, $a\in\mathbb{Z}$ and
$b\in\mathbb{Z}$. Hence, (\ref{pf.thm.p2cong.at}) yields%
\[
A\left(  a,b\right)  \equiv\underbrace{u}_{=1}\dbinom{a}{b}=\dbinom{a}%
{b}\operatorname{mod}p^{2}.
\]
In view of%
\[
A\left(  a,b\right)  =\dbinom{ap}{bp}\ \ \ \ \ \ \ \ \ \ \left(  \text{by the
definition of }A\right)  ,
\]
this rewrites as%
\[
\dbinom{ap}{bp}\equiv\dbinom{a}{b}\operatorname{mod}p^{2}.
\]
This proves Theorem \ref{thm.p2cong}.
\end{proof}

\section{The sums of the first $p$ powers}

\subsection{The congruence}

Next, we shall prove a well-known congruence concerning the sum $\sum
_{l=0}^{p-1}l^{k}=0^{k}+1^{k}+\cdots+\left(  p-1\right)  ^{k}$ for a prime $p$:

\begin{theorem}
\label{thm.powersums.p}Let $p$ be a prime. Let $k\in\mathbb{N}$. Assume that
$k$ is not a positive multiple of $p-1$. Then,%
\[
\sum_{l=0}^{p-1}l^{k}\equiv0\operatorname{mod}p.
\]

\end{theorem}

Theorem \ref{thm.powersums.p} has nothing to do with binomial coefficients.
Nevertheless, we shall prove it using binomial coefficients.

\subsection{Powers and power sums via Stirling numbers of the second kind}

We shall first introduce another family of integers: the so-called
\textit{Stirling numbers of the second kind}. They have various equivalent
definitions; we define them by recursion:

\begin{definition}
\label{def.stir2}For each $m\in\mathbb{N}$ and $n\in\mathbb{Z}$, we define an
integer $%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
$ as follows: We proceed by recursion on $m$:

\begin{itemize}
\item We set%
\begin{equation}%
%TCIMACRO{\QDATOPD{\{}{\}}{0}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{0}{n}%
%EndExpansion
=%
\begin{cases}
1, & \text{if }n=0;\\
0, & \text{if }n\neq0
\end{cases}
\ \ \ \ \ \ \ \ \ \ \text{for all }n\in\mathbb{Z}. \label{eq.def.stir2.0}%
\end{equation}
This defines $%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
$ for $m=0$.

\item For each positive integer $m$ and each $n\in\mathbb{Z}$, we set%
\begin{equation}%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
=n%
%TCIMACRO{\QDATOPD{\{}{\}}{m-1}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m-1}{n}%
%EndExpansion
+%
%TCIMACRO{\QDATOPD{\{}{\}}{m-1}{n-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m-1}{n-1}%
%EndExpansion
. \label{eq.def.stir2.m}%
\end{equation}

\end{itemize}

Thus, a family $\left(
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
\right)  _{\left(  m,n\right)  \in\mathbb{N}\times\mathbb{Z}}$ of integers is
defined. These integers $%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
$ are called the \textit{Stirling numbers of the second kind}.
\end{definition}

These Stirling numbers $%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
$ have a well-known combinatorial interpretation: Namely, if $m\in\mathbb{N}$
and $n\in\mathbb{N}$, then $%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
$ is the number of set partitions of the set $\left\{  1,2,\ldots,m\right\}  $
into $n$ nonempty subsets. This is actually not hard to prove by induction on
$m$ (for example, the proof is sketched in \cite[\S 1.9]{Stanley-EC1} and in
\cite[\S 6.1]{GKP}\footnote{To be more precise, both \cite[\S 1.9]%
{Stanley-EC1} and \cite[\S 6.1]{GKP} \textbf{define} $%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
$ as the number of set partitions of the set $\left\{  1,2,\ldots,m\right\}  $
into $n$ nonempty subsets, and then prove that (\ref{eq.def.stir2.0}) and
(\ref{eq.def.stir2.m}) hold with this definition. This is exactly the opposite
of what we are doing; but of course, it is equivalent.}); but we don't need
this. Instead, let us prove the following algebraic facts:

\begin{proposition}
\label{prop.stir2.0}For each $m\in\mathbb{N}$ and $n\in\mathbb{Z}$ satisfying
$n\notin\left\{  0,1,\ldots,m\right\}  $, we have $%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{n}%
%EndExpansion
=0$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.stir2.0}.]We shall prove Proposition
\ref{prop.stir2.0} by induction on $m$:

\begin{vershort}
\textit{Induction base:} Proposition \ref{prop.stir2.0} holds when $m=0$ (as
follows easily from (\ref{eq.def.stir2.0})). This completes the induction base.
\end{vershort}

\begin{verlong}
\textit{Induction base:} Proposition \ref{prop.stir2.0} holds when
$m=0$\ \ \ \ \footnote{\textit{Proof.} Let $n\in\mathbb{Z}$ be such that
$n\notin\left\{  0,1,\ldots,0\right\}  $. We have $n\notin\left\{
0,1,\ldots,0\right\}  =\left\{  0\right\}  $. In other words, $n\neq0$. Now,
(\ref{eq.def.stir2.0}) yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{0}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{0}{n}%
%EndExpansion
=%
\begin{cases}
1, & \text{if }n=0;\\
0, & \text{if }n\neq0
\end{cases}
=0$ (since $n\neq0$).
\par
Now, forget that we fixed $n$. We thus have proven that for each
$n\in\mathbb{Z}$ satisfying $n\notin\left\{  0,1,\ldots,0\right\}  $, we have
$%
%TCIMACRO{\QDATOPD{\{}{\}}{0}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{0}{n}%
%EndExpansion
=0$. In other words, Proposition \ref{prop.stir2.0} holds when $m=0$. Qed.}.
This completes the induction base.
\end{verlong}

\textit{Induction step:} Let $k$ be a positive integer. Assume that
Proposition \ref{prop.stir2.0} holds when $m=k-1$. We must now prove that
Proposition \ref{prop.stir2.0} holds when $m=k$.

We have assumed that Proposition \ref{prop.stir2.0} holds when $m=k-1$. In
other words, for each $n\in\mathbb{Z}$ satisfying $n\notin\left\{
0,1,\ldots,k-1\right\}  $, we have
\begin{equation}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n}%
%EndExpansion
=0. \label{pf.prop.stir2.0.indhyp}%
\end{equation}


\begin{vershort}
Now, let $n\in\mathbb{Z}$ be such that $n\notin\left\{  0,1,\ldots,k\right\}
$. Thus, $n-1\notin\left\{  0,1,\ldots,k-1\right\}  $. Hence,
(\ref{pf.prop.stir2.0.indhyp}) (applied to $n-1$ instead of $n$) yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n-1}%
%EndExpansion
=0$. Also, $n\notin\left\{  0,1,\ldots,k-1\right\}  $ (this again follows from
$n\notin\left\{  0,1,\ldots,k\right\}  $). Hence,
(\ref{pf.prop.stir2.0.indhyp}) yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n}%
%EndExpansion
=0$. Now, (\ref{eq.def.stir2.m}) (applied to $m=k$) yields%
\[%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{n}%
%EndExpansion
=n\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n}%
%EndExpansion
}_{=0}+\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n-1}%
%EndExpansion
}_{=0}=0.
\]

\end{vershort}

\begin{verlong}
Now, let $n\in\mathbb{Z}$ be such that $n\notin\left\{  0,1,\ldots,k\right\}
$. Then, $n-1\notin\left\{  0,1,\ldots,k-1\right\}  $%
\ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus, $n-1\in\left\{
0,1,\ldots,k-1\right\}  $. Hence, $\left(  n-1\right)  +1\in\left\{
1,2,\ldots,k\right\}  \subseteq\left\{  0,1,\ldots,k\right\}  $. This
contradicts $\left(  n-1\right)  +1=n\notin\left\{  0,1,\ldots,k\right\}  $.
This contradiction proves that our assumption was false. Qed.}. Hence,
(\ref{pf.prop.stir2.0.indhyp}) (applied to $n-1$ instead of $n$) yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n-1}%
%EndExpansion
=0$. Also, $n\notin\left\{  0,1,\ldots,k-1\right\}  $%
\ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus, $n\in\left\{
0,1,\ldots,k-1\right\}  $. Hence, $n\in\left\{  0,1,\ldots,k-1\right\}
\subseteq\left\{  0,1,\ldots,k\right\}  $. This contradicts $n\notin\left\{
0,1,\ldots,k\right\}  $. This contradiction proves that our assumption was
false. Qed.}. Hence, (\ref{pf.prop.stir2.0.indhyp}) yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n}%
%EndExpansion
=0$. Now, (\ref{eq.def.stir2.m}) (applied to $m=k$) yields%
\[%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{n}%
%EndExpansion
=n\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n}%
%EndExpansion
}_{=0}+\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{n-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{n-1}%
%EndExpansion
}_{=0}=n0+0=0.
\]

\end{verlong}

Now, forget that we fixed $n$. We thus have shown that for each $n\in
\mathbb{Z}$ satisfying $n\notin\left\{  0,1,\ldots,k\right\}  $, we have $%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{n}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{n}%
%EndExpansion
=0$. In other words, Proposition \ref{prop.stir2.0} holds when $m=k$. This
completes the induction step. Thus, the proof of Proposition
\ref{prop.stir2.0} is complete.
\end{proof}

\begin{lemma}
\label{lem.j+1x}Let $j\in\mathbb{N}$ and $x\in\mathbb{Q}$. Then,
\[
j!\left(  x-j\right)  \dbinom{x}{j}=\left(  j+1\right)  !\dbinom{x}{j+1}.
\]

\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.j+1x}.]We have $j\in\mathbb{N}$. Thus, the definition
of $\dbinom{x}{j}$ yields%
\[
\dbinom{x}{j}=\dfrac{x\left(  x-1\right)  \cdots\left(  x-j+1\right)  }{j!}.
\]
Hence,%
\begin{align}
j!\left(  x-j\right)  \underbrace{\dbinom{x}{j}}_{=\dfrac{x\left(  x-1\right)
\cdots\left(  x-j+1\right)  }{j!}}  &  =j!\left(  x-j\right)  \cdot
\dfrac{x\left(  x-1\right)  \cdots\left(  x-j+1\right)  }{j!}\nonumber\\
&  =\left(  x-j\right)  \cdot\left(  x\left(  x-1\right)  \cdots\left(
x-j+1\right)  \right) \nonumber\\
&  =\left(  x\left(  x-1\right)  \cdots\left(  x-j+1\right)  \right)
\cdot\left(  x-j\right) \nonumber\\
&  =x\left(  x-1\right)  \cdots\left(  x-j\right)  . \label{pf.lem.j+1x.1}%
\end{align}


On the other hand, $j+1\in\mathbb{N}$ (since $j\in\mathbb{N}$). Hence, the
definition of $\dbinom{x}{j+1}$ yields%
\[
\dbinom{x}{j+1}=\dfrac{x\left(  x-1\right)  \cdots\left(  x-\left(
j+1\right)  +1\right)  }{\left(  j+1\right)  !}.
\]
Hence,%
\begin{align*}
\left(  j+1\right)  !\dbinom{x}{j+1}  &  =x\left(  x-1\right)  \cdots\left(
x-\left(  j+1\right)  +1\right) \\
&  =x\left(  x-1\right)  \cdots\left(  x-j\right)  \ \ \ \ \ \ \ \ \ \ \left(
\text{since }x-\left(  j+1\right)  +1=x-j\right) \\
&  =j!\left(  x-j\right)  \dbinom{x}{j}\ \ \ \ \ \ \ \ \ \ \left(  \text{by
(\ref{pf.lem.j+1x.1})}\right)  .
\end{align*}
This proves Lemma \ref{lem.j+1x}.
\end{proof}

\begin{proposition}
\label{prop.stir2.inter}Let $m\in\mathbb{N}$ and $x\in\mathbb{Q}$. Then,%
\[
x^{m}=\sum_{j=0}^{m}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{j}%
%EndExpansion
\dbinom{x}{j}.
\]

\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.stir2.inter}.]We shall prove Proposition
\ref{prop.stir2.inter} by induction on $m$:

\begin{vershort}
\textit{Induction base:} It is straightforward to see that Proposition
\ref{prop.stir2.inter} holds when $m=0$. This completes the induction base.
\end{vershort}

\begin{verlong}
\textit{Induction base:} Proposition \ref{prop.stir2.inter} holds when
$m=0$\ \ \ \ \footnote{\textit{Proof.} Applying (\ref{eq.def.stir2.0}) to
$n=0$, we obtain $%
%TCIMACRO{\QDATOPD{\{}{\}}{0}{0}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{0}{0}%
%EndExpansion
=%
\begin{cases}
1, & \text{if }0=0;\\
0, & \text{if }0\neq0
\end{cases}
=1$ (since $0=0$). Now,%
\[
\sum_{j=0}^{0}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{0}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{0}{j}%
%EndExpansion
\dbinom{x}{j}=\underbrace{0!}_{=1}\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{0}{0}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{0}{0}%
%EndExpansion
}_{=1}\dbinom{x}{0}=\dbinom{x}{0}=1
\]
(by Proposition \ref{prop.binom.00} (applied to $x$ instead of $m$)).
Comparing this with $x^{0}=1$, we obtain%
\[
x^{0}=\sum_{j=0}^{0}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{0}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{0}{j}%
%EndExpansion
\dbinom{x}{j}.
\]
In other words, Proposition \ref{prop.stir2.inter} holds when $m=0$. Qed.}.
This completes the induction base.
\end{verlong}

\textit{Induction step:} Let $k$ be a positive integer. Assume that
Proposition \ref{prop.stir2.inter} holds when $m=k-1$. We must now prove that
Proposition \ref{prop.stir2.inter} holds when $m=k$.

We have assumed that Proposition \ref{prop.stir2.inter} holds when $m=k-1$. In
other words, we have%
\[
x^{k-1}=\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}.
\]
Multiplying both sides of this equality by $x$, we obtain%
\begin{align}
x^{k-1}x  &  =\left(  \sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\right)  x=\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\underbrace{x}_{=j+\left(  x-j\right)  }\nonumber\\
&  =\sum_{j=0}^{k-1}\underbrace{j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\left(  j+\left(  x-j\right)  \right)  }_{=j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j+j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\left(  x-j\right)  }\nonumber\\
&  =\sum_{j=0}^{k-1}\left(  j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j+j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\left(  x-j\right)  \right) \nonumber\\
&  =\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j+\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\left(  x-j\right)  . \label{pf.prop.stir2.inter.1}%
\end{align}


\begin{vershort}
But Proposition \ref{prop.stir2.0} (applied to $m=k-1$ and $n=k$) yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{k}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{k}%
%EndExpansion
=0$, whereas Proposition \ref{prop.stir2.0} (applied to $m=k-1$ and $n=-1$)
yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{-1}%
%EndExpansion
=0$.
\end{vershort}

\begin{verlong}
But $k-1\in\mathbb{N}$ (since $k$ is a positive integer) and $k\notin\left\{
0,1,\ldots,k-1\right\}  $\ \ \ \ \footnote{\textit{Proof.} Assume the
contrary. Thus, $k\in\left\{  0,1,\ldots,k-1\right\}  $. Hence, $k\leq k-1<k$,
which is absurd. Thus, we have found a contradiction. This contradiction shows
that our assumption was wrong, qed.}. Hence, Proposition \ref{prop.stir2.0}
(applied to $m=k-1$ and $n=k$) yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{k}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{k}%
%EndExpansion
=0$. Also, $-1\notin\left\{  0,1,\ldots,k-1\right\}  $%
\ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus, $-1\in\left\{
0,1,\ldots,k-1\right\}  $. Hence, $-1\geq0>-1$, which is absurd. Thus, we have
found a contradiction. This contradiction shows that our assumption was wrong,
qed.}. Hence, Proposition \ref{prop.stir2.0} (applied to $m=k-1$ and $n=-1$)
yields $%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{-1}%
%EndExpansion
=0$.
\end{verlong}

But (\ref{eq.def.stir2.m}) (applied to $m=k$ and $n=j$) yields%
\begin{equation}%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{j}%
%EndExpansion
=j%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
+%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
. \label{pf.prop.stir2.inter.2}%
\end{equation}


We have $k\in\mathbb{N}$ (since $k$ is a positive integer), so that
$k\in\left\{  0,1,\ldots,k\right\}  $. Now,%
\begin{align*}
&  \sum_{j=0}^{k}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j\\
&  =\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j+k!\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{k}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{k}%
%EndExpansion
}_{=0}\dbinom{x}{k}k\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have split off the addend for }j=k\text{ from the sum}\\
\text{(since }k\in\left\{  0,1,\ldots,k\right\}  \text{)}%
\end{array}
\right) \\
&  =\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j+\underbrace{k!0\dbinom{x}{k}k}_{=0}=\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j,
\end{align*}
so that%
\begin{equation}
\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j=\sum_{j=0}^{k}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j. \label{pf.prop.stir2.inter.3}%
\end{equation}


Also, $0\in\left\{  0,1,\ldots,k\right\}  $ (since $k\in\mathbb{N}$). Now,%
\begin{align*}
&  \sum_{j=0}^{k-1}j!\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\left(  x-j\right)  }_{=\left(  x-j\right)  \dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
}\\
&  =\sum_{j=0}^{k-1}\underbrace{j!\left(  x-j\right)  \dbinom{x}{j}%
}_{\substack{=\left(  j+1\right)  !\dbinom{x}{j+1}\\\text{(by Lemma
\ref{lem.j+1x})}}}\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
}_{\substack{=%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{\left(  j+1\right)  -1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{\left(  j+1\right)  -1}%
%EndExpansion
\\\text{(since }j=\left(  j+1\right)  -1\text{)}}}\\
&  =\sum_{j=0}^{k-1}\left(  j+1\right)  !\dbinom{x}{j+1}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{\left(  j+1\right)  -1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{\left(  j+1\right)  -1}%
%EndExpansion
\\
&  =\sum_{j=1}^{k}j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{here, we have substituted }j\text{ for
}j+1\text{ in the sum}\right)  .
\end{align*}
Comparing this with%
\begin{align*}
&  \sum_{j=0}^{k}j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
\\
&  =\sum_{j=1}^{k}j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
+0!\dbinom{x}{0}\underbrace{%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{0-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{0-1}%
%EndExpansion
}_{=%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{-1}%
%EndExpansion
=0}\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have split off the addend for }j=0\text{ from the sum}\\
\text{(since }0\in\left\{  0,1,\ldots,k\right\}  \text{)}%
\end{array}
\right) \\
&  =\sum_{j=1}^{k}j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
+\underbrace{0!\dbinom{x}{0}0}_{=0}=\sum_{j=1}^{k}j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
,
\end{align*}
we find%
\begin{equation}
\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\left(  x-j\right)  =\sum_{j=0}^{k}j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
. \label{pf.prop.stir2.inter.4}%
\end{equation}


Comparing the equality (\ref{pf.prop.stir2.inter.1}) with $x^{k-1}x=x^{k}$, we
find%
\begin{align*}
x^{k}  &  =\underbrace{\sum_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j}_{\substack{=\sum_{j=0}^{k}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j\\\text{(by (\ref{pf.prop.stir2.inter.3}))}}}+\underbrace{\sum
_{j=0}^{k-1}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}\left(  x-j\right)  }_{\substack{=\sum_{j=0}^{k}j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
\\\text{(by (\ref{pf.prop.stir2.inter.4}))}}}\\
&  =\sum_{j=0}^{k}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j+\sum_{j=0}^{k}j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
\\
&  =\sum_{j=0}^{k}\underbrace{\left(  j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
\dbinom{x}{j}j+j!\dbinom{x}{j}%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
\right)  }_{=j!\left(  j%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
+%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
\right)  \dbinom{x}{j}}\\
&  =\sum_{j=0}^{k}j!\underbrace{\left(  j%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j}%
%EndExpansion
+%
%TCIMACRO{\QDATOPD{\{}{\}}{k-1}{j-1}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k-1}{j-1}%
%EndExpansion
\right)  }_{\substack{=%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{j}%
%EndExpansion
\\\text{(by (\ref{pf.prop.stir2.inter.2}))}}}\dbinom{x}{j}=\sum_{j=0}^{k}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{j}%
%EndExpansion
\dbinom{x}{j}.
\end{align*}
In other words, Proposition \ref{prop.stir2.inter} holds when $m=k$. This
completes the induction step. Thus, Proposition \ref{prop.stir2.inter} is proven.
\end{proof}

Next, we shall prove another basic identity about binomial coefficients,
sometimes known as the \textit{hockey-stick identity} (in this or another
equivalent form):

\begin{proposition}
\label{prop.binom.downdiag}Let $j\in\mathbb{N}$ and $h\in\mathbb{N}$. Then,%
\[
\sum_{x=0}^{h}\dbinom{x}{j}=\dbinom{h+1}{j+1}.
\]

\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.binom.downdiag}.]For each $x\in\mathbb{N}$, we
have%
\begin{equation}
\dbinom{x}{j}=\dbinom{x+1}{j+1}-\dbinom{x}{j+1}
\label{pf.prop.binom.downdiag.1}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.prop.binom.downdiag.1}):} Let
$x\in\mathbb{N}$. Then, Proposition \ref{prop.binom.rec.neg} (applied to
$m=x+1$ and $n=j+1$) yields%
\[
\dbinom{x+1}{j+1}=\dbinom{\left(  x+1\right)  -1}{\left(  j+1\right)
-1}+\dbinom{\left(  x+1\right)  -1}{j+1}=\dbinom{x}{j}+\dbinom{x}{j+1}%
\]
(since $\left(  x+1\right)  -1=x$ and $\left(  j+1\right)  -1=j$). Solving
this equation for $\dbinom{x}{j}$, we obtain $\dbinom{x}{j}=\dbinom{x+1}%
{j+1}-\dbinom{x}{j+1}$. This proves (\ref{pf.prop.binom.downdiag.1}).}.

Proposition \ref{prop.binom.0} (applied to $m=0$ and $n=j+1$) yields
$\dbinom{0}{j+1}=0$ (since $0\leq j<j+1$).

But%
\begin{align*}
\sum_{x=0}^{h+1}\dbinom{x}{j+1}  &  =\sum_{x=1}^{h+1}\dbinom{x}{j+1}%
+\underbrace{\dbinom{0}{j+1}}_{=0}\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have split off the addend for }x=0\text{ from the sum}\\
\text{(since }0\in\left\{  0,1,\ldots,h+1\right\}  \text{)}%
\end{array}
\right) \\
&  =\sum_{x=1}^{h+1}\dbinom{x}{j+1}=\sum_{x=0}^{h}\dbinom{x+1}{j+1}%
\end{align*}
(here, we have substituted $x+1$ for $x$ in the sum). Hence,%
\begin{align}
\sum_{x=0}^{h}\dbinom{x+1}{j+1}  &  =\sum_{x=0}^{h+1}\dbinom{x}{j+1}%
=\sum_{x=0}^{h}\dbinom{x}{j+1}+\dbinom{h+1}{j+1}%
\label{pf.prop.binom.downdiag.4}\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have split off the addend for }x=h+1\text{ from the sum}\\
\text{(since }h+1\in\left\{  0,1,\ldots,h+1\right\}  \text{ (since }%
h+1\in\mathbb{N}\text{))}%
\end{array}
\right)  .\nonumber
\end{align}
Now,
\begin{align*}
&  \sum_{x=0}^{h}\underbrace{\dbinom{x}{j}}_{\substack{=\dbinom{x+1}%
{j+1}-\dbinom{x}{j+1}\\\text{(by (\ref{pf.prop.binom.downdiag.1}))}}}\\
&  =\sum_{x=0}^{h}\left(  \dbinom{x+1}{j+1}-\dbinom{x}{j+1}\right)
=\underbrace{\sum_{x=0}^{h}\dbinom{x+1}{j+1}}_{\substack{=\sum_{x=0}%
^{h}\dbinom{x}{j+1}+\dbinom{h+1}{j+1}\\\text{(by
(\ref{pf.prop.binom.downdiag.4}))}}}-\sum_{x=0}^{h}\dbinom{x}{j+1}\\
&  =\sum_{x=0}^{h}\dbinom{x}{j+1}+\dbinom{h+1}{j+1}-\sum_{x=0}^{h}\dbinom
{x}{j+1}=\dbinom{h+1}{j+1}.
\end{align*}
This proves Proposition \ref{prop.binom.downdiag}.
\end{proof}

We can now obtain a reasonably simple formula for sums of the form $\sum
_{x=0}^{h}x^{m}$:

\begin{theorem}
\label{thm.stir2.powersum}Let $m\in\mathbb{N}$ and $h\in\mathbb{N}$. Then,%
\[
\sum_{x=0}^{h}x^{m}=\sum_{j=0}^{m}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{j}%
%EndExpansion
\dbinom{h+1}{j+1}.
\]

\end{theorem}

\begin{proof}
[Proof of Theorem \ref{thm.stir2.powersum}.]We have%
\begin{align*}
\sum_{x=0}^{h}\underbrace{x^{m}}_{\substack{=\sum_{j=0}^{m}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{j}%
%EndExpansion
\dbinom{x}{j}\\\text{(by Proposition \ref{prop.stir2.inter})}}}  &
=\underbrace{\sum_{x=0}^{h}\sum_{j=0}^{m}}_{=\sum_{j=0}^{m}\sum_{x=0}^{h}}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{j}%
%EndExpansion
\dbinom{x}{j}\\
&  =\sum_{j=0}^{m}\sum_{x=0}^{h}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{j}%
%EndExpansion
\dbinom{x}{j}=\sum_{j=0}^{m}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{j}%
%EndExpansion
\underbrace{\sum_{x=0}^{h}\dbinom{x}{j}}_{\substack{=\dbinom{h+1}%
{j+1}\\\text{(by Proposition \ref{prop.binom.downdiag})}}}\\
&  =\sum_{j=0}^{m}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{m}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{m}{j}%
%EndExpansion
\dbinom{h+1}{j+1}.
\end{align*}
This proves Theorem \ref{thm.stir2.powersum}.
\end{proof}

We are now ready to prove the following particular case of Theorem
\ref{thm.powersums.p}:

\begin{lemma}
\label{lem.powersums.p.small}Let $p$ be a prime. Let $k\in\mathbb{N}$. Assume
that $k<p-1$. Then,%
\[
\sum_{l=0}^{p-1}l^{k}\equiv0\operatorname{mod}p.
\]

\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.powersums.p.small}.]We have $k<p-1$, so that $k+1<p$.
Since $k+1$ and $p$ are integers, this yields $k+1\leq p-1$.

For each $j\in\left\{  0,1,\ldots,k\right\}  $, we have%
\begin{equation}
\dbinom{p}{j+1}\equiv0\operatorname{mod}p \label{pf.lem.powersums.p.small.1}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.lem.powersums.p.small.1}):} Let
$j\in\left\{  0,1,\ldots,k\right\}  $. Thus, $0\leq j\leq k$. From $j\geq0$,
we obtain $\underbrace{j}_{\geq0}+1\geq1$. Combining this with $\underbrace{j}%
_{\leq k}+1\leq k+1\leq p-1$, we obtain $1\leq j+1\leq p-1$. Hence,
$j+1\in\left\{  1,2,\ldots,p-1\right\}  $. Thus, Proposition
\ref{prop.binom.p} (applied to $j+1$ instead of $k$) yields $p\mid\dbinom
{p}{j+1}$. In other words, $\dbinom{p}{j+1}\equiv0\operatorname{mod}p$. This
proves (\ref{pf.lem.powersums.p.small.1}).}.

Now, $p-1\in\mathbb{N}$ (since $p\geq1$ (since $p$ is a prime)). Thus, Theorem
\ref{thm.stir2.powersum} (applied to $h=p-1$ and $m=k$) yields
\begin{align*}
\sum_{x=0}^{p-1}x^{k}  &  =\sum_{j=0}^{k}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{j}%
%EndExpansion
\dbinom{\left(  p-1\right)  +1}{j+1}=\sum_{j=0}^{k}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{j}%
%EndExpansion
\underbrace{\dbinom{p}{j+1}}_{\substack{\equiv0\operatorname{mod}p\\\text{(by
(\ref{pf.lem.powersums.p.small.1}))}}}\ \ \ \ \ \ \ \ \ \ \left(  \text{since
}\left(  p-1\right)  +1=p\right) \\
&  \equiv\sum_{j=0}^{k}j!%
%TCIMACRO{\QDATOPD{\{}{\}}{k}{j}}%
%BeginExpansion
\genfrac{\{}{\}}{0pt}{0}{k}{j}%
%EndExpansion
0=0\operatorname{mod}p.
\end{align*}
Now,%
\begin{align*}
\sum_{l=0}^{p-1}l^{k}  &  =\sum_{x=0}^{p-1}x^{k}\ \ \ \ \ \ \ \ \ \ \left(
\text{here, we have renamed the summation index }l\text{ as }x\right) \\
&  \equiv0\operatorname{mod}p.
\end{align*}
This proves Lemma \ref{lem.powersums.p.small}.
\end{proof}

\subsection{Finishing the proof}

The last ingredient we need for the proof of Theorem \ref{thm.powersums.p} is
\textit{Fermat's little theorem}:

\begin{proposition}
\label{prop.fermat}Let $p$ be a prime. Let $a\in\mathbb{Z}$. Then,
$a^{p}\equiv a\operatorname{mod}p$.
\end{proposition}

Proposition \ref{prop.fermat} is, of course, one of the fundamental facts of
number theory, and shall not be proven here. We shall use the following
corollary of Proposition \ref{prop.fermat}:

\begin{corollary}
\label{cor.fermat.cong}Let $p$ be a prime. Let $a\in\mathbb{Z}$. Let $k$ be a
positive integer. Let $r$ be the remainder of $k$ upon division by $p-1$.
Assume that $k$ is not a multiple of $p-1$. Then, $a^{k}\equiv a^{r}%
\operatorname{mod}p$.
\end{corollary}

\begin{vershort}
\begin{proof}
[Proof of Corollary \ref{cor.fermat.cong}.]The definition of $r$ shows that
$r\in\left\{  0,1,\ldots,\left(  p-1\right)  -1\right\}  $ and $r\equiv
k\operatorname{mod}p-1$ and $r\leq k$ (since $k\geq0$). But $k\not \equiv
0\operatorname{mod}p-1$ (since $k$ is not a multiple of $p-1$). Hence,
$r\equiv k\not \equiv 0\operatorname{mod}p-1$, so that $r\neq0$.

From $k\equiv r\operatorname{mod}p-1$, we obtain $p-1\mid k-r$. Thus, there
exists a $q\in\mathbb{Z}$ such that $k-r=\left(  p-1\right)  q$. Consider this
$q$. We have $\left(  p-1\right)  q=k-r\geq0$ (since $r\leq k$) and thus
$q\geq0$ (since $p-1>0$). In other words, $q\in\mathbb{N}$.

Proposition \ref{prop.fermat} yields $a^{p}\equiv a\operatorname{mod}p$.
Hence,
\begin{equation}
a^{\left(  p-1\right)  m}\equiv a\operatorname{mod}%
p\ \ \ \ \ \ \ \ \ \ \text{for each }m\in\mathbb{N}
\label{pf.cor.fermat.cong.short.m}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.cor.fermat.cong.short.m}):} We shall prove
(\ref{pf.cor.fermat.cong.short.m}) by induction on $m$:
\par
\textit{Induction base:} We have $a^{\left(  p-1\right)  0+1}=a^{1}=a\equiv
a\operatorname{mod}p$. In other words, (\ref{pf.cor.fermat.cong.short.m})
holds for $m=0$. This completes the induction base.
\par
\textit{Induction step:} Let $n\in\mathbb{N}$. Assume that
(\ref{pf.cor.fermat.cong.short.m}) holds for $m=n$. We must prove that
(\ref{pf.cor.fermat.cong.short.m}) holds for $m=n+1$.
\par
We have assumed that (\ref{pf.cor.fermat.cong.short.m}) holds for $m=n$. In
other words, $a^{\left(  p-1\right)  n+1}\equiv a\operatorname{mod}p$. Now,
$\left(  p-1\right)  \left(  n+1\right)  +1=\left(  \left(  p-1\right)
n+1\right)  +\left(  p-1\right)  $. Hence,%
\[
a^{\left(  p-1\right)  \left(  n+1\right)  +1}=a^{\left(  \left(  p-1\right)
n+1\right)  +\left(  p-1\right)  }=\underbrace{a^{\left(  p-1\right)  n+1}%
}_{\equiv a\operatorname{mod}p}a^{p-1}\equiv aa^{p-1}=a^{p}\equiv
a\operatorname{mod}p.
\]
In other words, (\ref{pf.cor.fermat.cong.short.m}) holds for $m=n+1$. This
completes the induction step. Hence, (\ref{pf.cor.fermat.cong.short.m}) is
proven.}. Applying this to $m=q$, we obtain $a^{\left(  p-1\right)  q+1}\equiv
a\operatorname{mod}p$ (since $q\in\mathbb{N}$). Multiplying both sides of this
congruence with $a^{r-1}$, we find $a^{\left(  p-1\right)  q+1}a^{r-1}\equiv
aa^{r-1}=a^{r}\operatorname{mod}p$. Thus,%
\[
a^{r}\equiv a^{\left(  p-1\right)  q+1}a^{r-1}=a^{\left(  p-1\right)
q+1+\left(  r-1\right)  }=a^{k}\operatorname{mod}p
\]
(since $\underbrace{\left(  p-1\right)  q}_{=k-r}+1+\left(  r-1\right)
=k-r+1+\left(  r-1\right)  =k$). This proves Corollary \ref{cor.fermat.cong}.
\end{proof}
\end{vershort}

\begin{verlong}
\begin{proof}
[Proof of Corollary \ref{cor.fermat.cong}.]We have $r\equiv
k\operatorname{mod}p-1$ (since $r$ is the remainder of $k$ upon division by
$p-1$), but $k\not \equiv 0\operatorname{mod}p-1$ (since $k$ is not a multiple
of $p-1$). Hence, $r\equiv k\not \equiv 0\operatorname{mod}p-1$, so that
$r\neq0$.

Also, $r\in\left\{  0,1,\ldots,\left(  p-1\right)  -1\right\}  $ (since $r$ is
a remainder upon division by $p-1$). Hence, $r\in\left\{  0,1,\ldots,\left(
p-1\right)  -1\right\}  \subseteq\mathbb{N}$, so that $r$ is a positive
integer (since $r\neq0$). Thus, $r-1\in\mathbb{N}$. Hence, the integer
$a^{r-1}$ is well-defined.

We have $r\equiv k\operatorname{mod}p-1$, so that $k\equiv r\operatorname{mod}%
p-1$. In other words, $p-1\mid k-r$. Hence, there exists a $q\in\mathbb{Z}$
such that $k-r=\left(  p-1\right)  q$. Consider this $q$. We have
$q\in\mathbb{N}$\ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus,
$q\notin\mathbb{N}$. Combining $q\in\mathbb{Z}$ with $q\notin\mathbb{N}$, we
obtain $q\in\mathbb{Z}\setminus\mathbb{N}=\left\{  -1,-2,-3,\ldots\right\}  $,
so that $q\leq-1$. But $p-1\geq0$ (since $p$ is a positive integer). Hence,
from $q\leq-1$, we obtain $\left(  p-1\right)  \underbrace{q}_{\leq-1}%
\leq\left(  p-1\right)  \left(  -1\right)  =1-p$. Now, $k-r=\left(
p-1\right)  q\leq1-p$. But $r\in\left\{  0,1,\ldots,\left(  p-1\right)
-1\right\}  $, so that $r\leq\left(  p-1\right)  -1$. Adding this inequality
to $k-r\leq1-p$, we find $\left(  k-r\right)  +r\leq\left(  1-p\right)
+\left(  \left(  p-1\right)  -1\right)  =-1<0$, so that $k=\left(  k-r\right)
+r<0$. This contradicts the fact that $k$ is positive. This contradiction
shows that our assumption was false, qed.} and $\underbrace{\left(
p-1\right)  q}_{=k-r}+1+\left(  r-1\right)  =k-r+1+\left(  r-1\right)  =k$.

Proposition \ref{prop.fermat} yields $a^{p}\equiv a\operatorname{mod}p$.
Hence,
\begin{equation}
a^{\left(  p-1\right)  m+1}\equiv a\operatorname{mod}%
p\ \ \ \ \ \ \ \ \ \ \text{for each }m\in\mathbb{N}
\label{pf.cor.fermat.cong.m}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.cor.fermat.cong.m}):} We shall prove
(\ref{pf.cor.fermat.cong.m}) by induction on $m$:
\par
\textit{Induction base:} We have $\left(  p-1\right)  0+1=1$, so that
$a^{\left(  p-1\right)  0+1}=a^{1}=a\equiv a\operatorname{mod}p$. In other
words, (\ref{pf.cor.fermat.cong.m}) holds for $m=0$. This completes the
induction base.
\par
\textit{Induction step:} Let $n\in\mathbb{N}$. Assume that
(\ref{pf.cor.fermat.cong.m}) holds for $m=n$. We must prove that
(\ref{pf.cor.fermat.cong.m}) holds for $m=n+1$.
\par
We have assumed that (\ref{pf.cor.fermat.cong.m}) holds for $m=n$. In other
words, $a^{\left(  p-1\right)  n+1}\equiv a\operatorname{mod}p$. Now, $\left(
p-1\right)  \left(  n+1\right)  +1=\left(  \left(  p-1\right)  n+1\right)
+\left(  p-1\right)  $. Hence,%
\[
a^{\left(  p-1\right)  \left(  n+1\right)  +1}=a^{\left(  \left(  p-1\right)
n+1\right)  +\left(  p-1\right)  }=\underbrace{a^{\left(  p-1\right)  n+1}%
}_{\equiv a\operatorname{mod}p}a^{p-1}\equiv aa^{p-1}=a^{p}\equiv
a\operatorname{mod}p.
\]
In other words, (\ref{pf.cor.fermat.cong.m}) holds for $m=n+1$. This completes
the induction step. Hence, (\ref{pf.cor.fermat.cong.m}) is proven.}.

We can apply (\ref{pf.cor.fermat.cong.m}) to $m=q$ (since $q\in\mathbb{N}$).
Thus, we obtain $a^{\left(  p-1\right)  q+1}\equiv a\operatorname{mod}p$.
Multiplying both sides of this congruence with $a^{r-1}$, we find $a^{\left(
p-1\right)  q+1}a^{r-1}\equiv aa^{r-1}=a^{r}\operatorname{mod}p$. Thus,%
\[
a^{r}\equiv a^{\left(  p-1\right)  q+1}a^{r-1}=a^{\left(  p-1\right)
q+1+\left(  r-1\right)  }=a^{k}\operatorname{mod}p
\]
(since $\left(  p-1\right)  q+1+\left(  r-1\right)  =k$). In other words,
$a^{k}\equiv a^{r}\operatorname{mod}p$. This proves Corollary
\ref{cor.fermat.cong}.
\end{proof}
\end{verlong}

\begin{vershort}
\begin{proof}
[Proof of Theorem \ref{thm.powersums.p}.]If $k<p-1$, then the claim of Theorem
\ref{thm.powersums.p} follows from Lemma \ref{lem.powersums.p.small}. Hence,
for the rest of this proof, we WLOG assume that we don't have $k<p-1$. Thus,
$k\geq p-1>0$. Hence, $k$ is positive. Thus, $k$ is not a multiple of $p-1$
(because $k$ is not a positive multiple of $p-1$, but is positive).

Let $r$ be the remainder of $k$ upon division by $p-1$. Thus, $r\in\left\{
0,1,\ldots,\left(  p-1\right)  -1\right\}  $, so that $r\in\mathbb{N}$ and
$r\leq\left(  p-1\right)  -1<p-1$. Each $l\in\left\{  0,1,\ldots,p-1\right\}
$ satisfies $l^{k}\equiv l^{r}\operatorname{mod}p$ (by Corollary
\ref{cor.fermat.cong}, applied to $a=l$). Hence,%
\[
\sum_{l=0}^{p-1}\underbrace{l^{k}}_{\substack{\equiv l^{r}\operatorname{mod}%
p}}\equiv\sum_{l=0}^{p-1}l^{r}\equiv0\operatorname{mod}p
\]
(by Lemma \ref{lem.powersums.p.small}, applied to $r$ instead of $k$). This
proves Theorem \ref{thm.powersums.p}.
\end{proof}
\end{vershort}

\begin{verlong}
\begin{proof}
[Proof of Theorem \ref{thm.powersums.p}.]If $k<p-1$, then $\sum_{l=0}%
^{p-1}l^{k}\equiv0\operatorname{mod}p$ follows from Lemma
\ref{lem.powersums.p.small}. Hence, if $k<p-1$, then Theorem
\ref{thm.powersums.p} is proven. Thus, for the rest of this proof of Theorem
\ref{thm.powersums.p}, we can WLOG assume that we don't have $k<p-1$. Assume this.

Thus, $k\geq p-1$ (since we don't have $k<p-1$). But $p>1$ (since $p$ is a
prime) and thus $p-1>0$. Hence, $k\geq p-1>0$. In other words, $k$ is
positive. Hence, $k$ is not a multiple of $p-1$%
\ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus, $k$ is a multiple
of $p-1$. Hence, $k$ is a positive multiple of $p-1$ (since $k$ is positive).
This contradicts the fact that $k$ is not a positive multiple of $p-1$. This
contradiction shows that our assumption was wrong. Qed.}.

Let $r$ be the remainder of $k$ upon division by $p-1$. Thus, $r\in\left\{
0,1,\ldots,\left(  p-1\right)  -1\right\}  $, so that $r\in\mathbb{N}$ and
$r\leq\left(  p-1\right)  -1<p-1$. Now,%
\[
\sum_{l=0}^{p-1}\underbrace{l^{k}}_{\substack{\equiv l^{r}\operatorname{mod}%
p\\\text{(by Corollary \ref{cor.fermat.cong}}\\\text{(applied to }%
a=l\text{))}}}\equiv\sum_{l=0}^{p-1}l^{r}\equiv0\operatorname{mod}p
\]
(by Lemma \ref{lem.powersums.p.small} (applied to $r$ instead of $k$)). This
proves Theorem \ref{thm.powersums.p}.
\end{proof}
\end{verlong}

\begin{thebibliography}{99999999}                                                                                         %


\bibitem[Aigner07]{Aigner07}%
\href{http://doi.org/10.1007/978-3-540-39035-0}{Martin Aigner, \textit{A
Course in Enumeration}, Graduate Texts in Mathematics \#238, Springer 2007.}

\bibitem[AnBeRo05]{AnBeRo05}Peter G. Anderson, Arthur T. Benjamin and Jeremy
A. Rouse, \textit{Combinatorial Proofs of Fermat's, Lucas's, and Wilson's
Theorems}, The American Mathematical Monthly, Vol. 112, No. 3 (Mar., 2005),
pp. 266--268.

\bibitem[BenQui03]{BenQui03}Arthur T. Benjamin and Jennifer J. Quinn,
\textit{Proofs that Really Count: The Art of Combinatorial Proof}, The
Mathematical Association of America, 2003.

\bibitem[Comtet74]{Comtet74}Louis Comtet, \textit{Advanced Combinatorics: The
Art of Finite and Infinite Expansions}, D. Reidel Publishing Company, 1974.

\bibitem[GrKnPa]{GKP}Ronald L. Graham, Donald E. Knuth, Oren Patashnik,
\textit{Concrete Mathematics, Second Edition}, Addison-Wesley 1994.

\bibitem[Grinbe16]{fleck}Darij Grinberg, \textit{Fleck's binomial congruence
using circulant matrices}, 3 October 2018.\newline\url{http://www.cip.ifi.lmu.de/~grinberg/fleck.pdf}

\bibitem[Grinbe17]{detnotes}Darij Grinberg, \textit{Notes on the combinatorial
fundamentals of algebra}, 4 October 2018. \newline%
\url{https://github.com/darijgr/detnotes/releases/tag/2018-10-04} \newline See
also \url{http://www.cip.ifi.lmu.de/~grinberg/primes2015/sols.pdf} for a
version that is getting updates.

\bibitem[Hausne83]{Hausne83}Melvin Hausner, \textit{Applications of a Simple
Counting Technique}, The American Mathematical Monthly, Vol. 90, No. 2 (Feb.,
1983), pp. 127--129.

\bibitem[Mestro14]{Mestro14}\href{https://arxiv.org/abs/1409.3820v1}{Romeo
Me\v{s}trovi\'{c}, \textit{Lucas' theorem: its generalizations, extensions and
applications (1878--2014)}, arXiv:1409.3820v1.}

\bibitem[Stan11]{Stanley-EC1}Richard Stanley, \textit{Enumerative
Combinatorics, volume 1}, Second edition, version of 15 July 2011. Available
at \url{http://math.mit.edu/~rstan/ec/} .

\bibitem[Stanto16]{Stanto16}Dennis Stanton, \textit{Addendum to
\textquotedblleft Using the \textquotedblleft Freshman's
Dream\textquotedblright\ to Prove Combinatorial Congruences\textquotedblright%
},\newline\url{http://www.math.rutgers.edu/~zeilberg/mamarim/mamarimhtml/freshmanDennisStanton.pdf}
\end{thebibliography}


\end{document}
